Ro-vibrational states of H$_2^+$. Variational calculations

The nonrelativistic variational calculation of a complete set of ro-vibrational states in the H$_2^+$ molecular ion supported by the ground $1s\sigma$ adiabatic potential is presented. It includes both bound states and resonances located above the $n=1$ threshold. In the latter case we also evaluate a predissociation width of a state wherever it is significant. Relativistic and radiative corrections are discussed and effective adiabatic potentials of these corrections are included as supplementary files.

==> anc/BO_electron.dat <==
   0.05    -1.99397660922519801692
   0.10    -1.97824207084775190813
   0.15    -1.95572155722996192444
   0.20    -1.92862030170335873174
   0.25    -1.89855711048418373374
   0.30    -1.86670407943010427764
   0.35    -1.83390289423821275955
   0.40    -1.80075405943016729931
   0.45    -1.76768296031224759544
   0.50    -1.73498799997357313655
   0.55    -1.70287545905303044586
   0.60    -1.67148471444513212342
   0.65    -1.64090651476488016677
   0.70    -1.61119626561525324122
   0.75    -1.58238372323196608496
   0.80    -1.55448009444532213170
   0.85    -1.52748325541176978910
   0.90    -1.50138159923578669923
   0.95    -1.47615687929709312869
   1.00    -1.45178631337845117913
   1.05    -1.42824414120952157297
   1.10    -1.40550277614758643529
   1.15    -1.38353365436024040428
   1.20    -1.36230785783366287190
   1.25    -1.34179656784337761518
   1.30    -1.32197139111125643487
   1.35    -1.30280459026227971699
   1.40    -1.28426924234249966057
   1.45    -1.26633934331944305459
   1.50    -1.24898987212164428741
   1.55    -1.23219682449767327568
   1.60    -1.21593722450537163606
   1.65    -1.20018911957330351487
   1.70    -1.18493156365752149603
   1.75    -1.17014459193602159283
   1.80    -1.15580918965786552337
   1.85    -1.14190725713209292175
   1.90    -1.12842157235693352572
   1.95    -1.11533575241761806963
   2.00    -1.10263421449494646150
   2.05    -1.09030213710672617213
   2.10    -1.07832542203502976352
   2.15    -1.06669065726231247496
   2.20    -1.05538508113986533870
   2.25    -1.04439654793600166707
   2.30    -1.03371349485349860002
   2.35    -1.02332491056205347801
   2.40    -1.01322030525869965403
   2.45    -1.00338968224479827288
   2.50    -0.99382351099046802124
   2.55    -0.98451270164464305543
   2.60    -0.97544858094019733936
   2.65    -0.96662286943783356931
   2.70    -0.95802766004899755020
   2.75    -0.94965539777639031068
   2.80    -0.94149886061027775149
   2.85    -0.93355114151940362111
   2.90    -0.92580563147663305860
   2.95    -0.91825600346128630683
   3.00    -0.91089619738230691543
   3.05    -0.90372040586882337596
   3.10    -0.89672306087721359664
   3.15    -0.88989882106639616128
   3.20    -0.88324255989569665442
   3.25    -0.87674935440223092098
   3.30    -0.87041447461728014668
   3.35    -0.86423337358358366073
   3.40    -0.85820167793782946295
   3.45    -0.85231517902486980990
   3.50    -0.84656982451232380488
   3.55    -0.84096171047624786332
   3.60    -0.83548707393045747847
   3.65    -0.83014228577387091932
   3.70    -0.82492384413191965005
   3.75    -0.81982836806963459933
   3.80    -0.81485259165547582246
   3.85    -0.80999335835632994631
   3.90    -0.80524761574535972391
   3.95    -0.80061241050555789520
   4.00    -0.79608488371293828637
   4.05    -0.79166226638429564225
   4.10    -0.78734187527538700854
   4.15    -0.78312110891623643387
   4.20    -0.77899744387104612962
   4.25    -0.77496843121091567923
   4.30    -0.77103169318823098095
   4.35    -0.76718492010219075183
   4.40    -0.76342586734549489220
   4.45    -0.75975235262272993179
   4.50    -0.75616225333145612118
   4.55    -0.75265350409743230386
   4.60    -0.74922409445581214741
   4.65    -0.74587206667051209751
   4.70    -0.74259551368429083936
   4.75    -0.73939257719239521763
   4.80    -0.73626144583292139972
   4.85    -0.73320035348731529671
   4.90    -0.73020757768469541071
   4.95    -0.72728143810392668450
   5.00    -0.72442029516760771215
   5.05    -0.72162254872235774269
   5.10    -0.71888663680000598194
   5.15    -0.71621103445449527369
   5.20    -0.71359425266951661889
   5.25    -0.71103483733209127285
   5.30    -0.70853136826751425412
   5.35    -0.70608245833126772892
   5.40    -0.70368675255370545253
   5.45    -0.70134292733350063870
   5.50    -0.69904968967603952589
   5.55    -0.69680577647313161044
   5.60    -0.69460995382059499539
   5.65    -0.69246101637046142439
   5.70    -0.69035778671473010339
   5.75    -0.68829911479778205378
   5.80    -0.68628387735474712066
   5.85    -0.68431097737329346416
   5.90    -0.68237934357648394318
   5.95    -0.68048792992451479432
   6.00    -0.67863571513331894220
   6.05    -0.67682170220817868688
   6.10    -0.67504491799064995025
   6.15    -0.67330441271725230462
   6.20    -0.67159925958852526399
   6.25    -0.66992855434719144389
   6.30    -0.66829141486430088520
   6.35    -0.66668698073235783916
   6.40    -0.66511441286455142014
   6.45    -0.66357289309932460354
   6.50    -0.66206162380962198000
   6.55    -0.66057982751625543254
   6.60    -0.65912674650491848681
   6.65    -0.65770164244646455267
   6.70    -0.65630379602014172882
   6.75    -0.65493250653954742515
   6.80    -0.65358709158112995003
   6.85    -0.65226688661512162773
   6.90    -0.65097124463883919843
   6.95    -0.64969953581233247954
   7.00    -0.64845114709640182157
   7.05    -0.64722548189303908167
   7.10    -0.64602195968837598074
   7.15    -0.64484001569824813207
   7.20    -0.64367910051650306247
   7.25    -0.64253867976619652152
   7.30    -0.64141823375383362159
   7.35    -0.64031725712682019534
   7.40    -0.63923525853429551591
   7.45    -0.63817176029152050651
   7.50    -0.63712629804799606763
   7.55    -0.63609842045948445546
   7.60    -0.63508768886410302538
   7.65    -0.63409367696265436467
   7.70    -0.63311597050335011917
   7.75    -0.63215416697107789420
   7.80    -0.63120787528135168782
   7.85    -0.63027671547907658815
   7.90    -0.62936031844224811080
   7.95    -0.62845832559069572899
   8.00    -0.62757038859996900312
   8.05    -0.62669616912045337876
   8.10    -0.62583533850179130956
   8.15    -0.62498757752267297794
   8.20    -0.62415257612604962184
   8.25    -0.62333003315981141024
   8.30    -0.62251965612296101050
   8.35    -0.62172116091730351527
   8.40    -0.62093427160466329342
   8.45    -0.62015872016962863739
   8.50    -0.61939424628781583058
   8.55    -0.61864059709963547629
   8.60    -0.61789752698953563238
   8.65    -0.61716479737068849500
   8.70    -0.61644217647508007692
   8.75    -0.61572943914895553291
   8.80    -0.61502636665356649508
   8.85    -0.61433274647116098791
   8.90    -0.61364837211615118962
   8.95    -0.61297304295138947979
   9.00    -0.61230656400947885145
   9.05    -0.61164874581903985344
   9.10    -0.61099940423585274862
   9.15    -0.61035836027879050888
   9.20    -0.60972543997045559957
   9.25    -0.60910047418243121530
   9.30    -0.60848329848505569623
   9.35    -0.60787375300162725978
   9.40    -0.60727168226694490698
   9.45    -0.60667693509009038600
   9.50    -0.60608936442135539899
   9.55    -0.60550882722321780246
   9.60    -0.60493518434527035789
   9.65    -0.60436830040300562050
   9.70    -0.60380804366036079195
   9.75    -0.60325428591592679136
   9.80    -0.60270690239272640094
   9.85    -0.60216577163146710448
   9.90    -0.60163077538717514155
   9.95    -0.60110179852911833618
  10.00    -0.60057872894392641060
  10.05    -0.60006145744181875146
  10.10    -0.59954987766585094475
  10.15    -0.59904388600409282628
  10.20    -0.59854338150465229568
  10.25    -0.59804826579346070482
  10.30    -0.59755844299473724593
  10.35    -0.59707381965405142341
  10.40    -0.59659430466390438710
  10.45    -0.59611980919175162778
  10.50    -0.59565024661039127979
  10.55    -0.59518553243064403584
  10.60    -0.59472558423625244892
  10.65    -0.59427032162092917057
  10.70    -0.59381966612748544952
  10.75    -0.59337354118897298432
  10.80    -0.59293187207177398565
  10.85    -0.59249458582057605339
  10.90    -0.59206161120517020825
  10.95    -0.59163287866901213457
  11.00    -0.59120832027948838684
  11.05    -0.59078786967983098600
  11.10    -0.59037146204262548008
  11.15    -0.58995903402485916598
  11.20    -0.58955052372445776315
  11.25    -0.58914587063826039478
  11.30    -0.58874501562138426662
  11.35    -0.58834790084793193645
  11.40    -0.58795446977299553859
  11.45    -0.58756466709591376600
  11.50    -0.58717843872473881814
  11.55    -0.58679573174187189484
  11.60    -0.58641649437082715453
  11.65    -0.58604067594408536049
  11.70    -0.58566822687199970952
  11.75    -0.58529909861271757515
  11.80    -0.58493324364308310193
  11.85    -0.58457061543048675802
  11.90    -0.58421116840562909192
  11.95    -0.58385485793616704462
  12.00    -0.58350164030121224261
  12.05    -0.58315147266665173870
  12.10    -0.58280431306126267932
  12.15    -0.58246012035359335675
  12.20    -0.58211885422958405563
  12.25    -0.58178047517090202380
  12.30    -0.58144494443396578972
  12.35    -0.58111222402963491256
  12.40    -0.58078227670354208740
  12.45    -0.58045506591704533718
  12.50    -0.58013055582877880604
  12.55    -0.57980871127678142602
  12.60    -0.57948949776118346124
  12.65    -0.57917288142743164168
  12.70    -0.57885882905003428275
  12.75    -0.57854730801680844782
  12.80    -0.57823828631361184972
  12.85    -0.57793173250954280382
  12.90    -0.57762761574259214088
  12.95    -0.57732590570573156332
  13.00    -0.57702657263342348317
  13.05    -0.57672958728853791604
  13.10    -0.57643492094966252259
  13.15    -0.57614254539879238745
  13.20    -0.57585243290938660719
  13.25    -0.57556455623477922304
  13.30    -0.57527888859693248155
  13.35    -0.57499540367552083866
  13.40    -0.57471407559733453841
  13.45    -0.57443487892599199932
  13.50    -0.57415778865195062823
  13.55    -0.57388278018280605455
  13.60    -0.57360982933387013713
  13.65    -0.57333891231901844288
  13.70    -0.57307000574179822977
  13.75    -0.57280308658678828892
  13.80    -0.57253813221120231048
  13.85    -0.57227512033672773661
  13.90    -0.57201402904159235295
  13.95    -0.57175483675285114692
  14.00    -0.57149752223888622881
  14.05    -0.57124206460211286828
  14.10    -0.57098844327188494742
  14.15    -0.57073663799759336985
  14.20    -0.57048662884195119543
  14.25    -0.57023839617445949170
  14.30    -0.56999192066504810639
  14.35    -0.56974718327788577095
  14.40    -0.56950416526535414277
  14.45    -0.56926284816218058446
  14.50    -0.56902321377972466203
  14.55    -0.56878524420041352060
  14.60    -0.56854892177232146653
  14.65    -0.56831422910388924876
  14.70    -0.56808114905877868995
  14.75    -0.56784966475085847033
  14.80    -0.56761975953931701331
  14.85    -0.56739141702389856312
  14.90    -0.56716462104025868047
  14.95    -0.56693935565543551318
  15.00    -0.56671560516343332447
  15.05    -0.56649335408091488329
  15.10    -0.56627258714299943758
  15.15    -0.56605328929916310426
  15.20    -0.56583544570923861785
  15.25    -0.56561904173951148450
  15.30    -0.56540406295890968826
  15.35    -0.56519049513528419391
  15.40    -0.56497832423177758368
  15.45    -0.56476753640327825519
  15.50    -0.56455811799295769477
  15.55    -0.56435005552888842356
  15.60    -0.56414333572074029456
  15.65    -0.56393794545655289594
  15.70    -0.56373387179958189097
  15.75    -0.56353110198521719668
  15.80    -0.56332962341797097283
  15.85    -0.56312942366853345965
  15.90    -0.56293049047089476713
  15.95    -0.56273281171953078095
  16.00    -0.56253637546665140982
  16.05    -0.56234116991950945683
  16.10    -0.56214718343776845309
  16.15    -0.56195440453092784541
  16.20    -0.56176282185580398178
  16.25    -0.56157242421406538810
  16.30    -0.56138320054982087769
  16.35    -0.56119513994725908167
  16.40    -0.56100823162833803304
  16.45    -0.56082246495052348013
  16.50    -0.56063782940457464731
  16.55    -0.56045431461237620044
  16.60    -0.56027191032481521370
  16.65    -0.56009060641970197167
  16.70    -0.55991039289973347664
  16.75    -0.55973125989049856604
  16.80    -0.55955319763852357828
  16.85    -0.55937619650935753812
  16.90    -0.55920024698569586369
  16.95    -0.55902533966554162751
  17.00    -0.55885146526040343349
  17.05    -0.55867861459352899945
  17.10    -0.55850677859817356256
  17.15    -0.55833594831590225096
  17.20    -0.55816611489492559036
  17.25    -0.55799726958846733915
  17.30    -0.55782940375316386901
  17.35    -0.55766250884749433092
  17.40    -0.55749657643024086899
  17.45    -0.55733159815897816536
  17.50    -0.55716756578859162060
  17.55    -0.55700447116982349378
  17.60    -0.55684230624784634574
  17.65    -0.55668106306086314786
  17.70    -0.55652073373873343664
  17.75    -0.55636131050162491190
  17.80    -0.55620278565868989335
  17.85    -0.55604515160676606651
  17.90    -0.55588840082910096501
  17.95    -0.55573252589409965143
  18.00    -0.55557751945409507363
  18.05    -0.55542337424414058808
  18.10    -0.55527008308082415530
  18.15    -0.55511763886110372625
  18.20    -0.55496603456116335116
  18.25    -0.55481526323528955533
  18.30    -0.55466531801476753817
  18.35    -0.55451619210679676394
  18.40    -0.55436787879342552387
  18.45    -0.55422037143050406050
  18.50    -0.55407366344665585586
  18.55    -0.55392774834226669545
  18.60    -0.55378261968849113010
  18.65    -0.55363827112627596755
  18.70    -0.55349469636540043521
  18.75    -0.55335188918353266443
  18.80    -0.55320984342530215591
  18.85    -0.55306855300138789425
  18.90    -0.55292801188762178809
  18.95    -0.55278821412410712057
  19.00    -0.55264915381435170237
  19.05    -0.55251082512441542778
  19.10    -0.55237322228207194111
  19.15    -0.55223633957598412835
  19.20    -0.55210017135489315592
  19.25    -0.55196471202682078494
  19.30    -0.55182995605828469633
  19.35    -0.55169589797352656824
  19.40    -0.55156253235375265370
  19.45    -0.55142985383638661220
  19.50    -0.55129785711433435510
  19.55    -0.55116653693526067010
  19.60    -0.55103588810087739592
  19.65    -0.55090590546624292334
  19.70    -0.55077658393907280438
  19.75    -0.55064791847906125613
  19.80    -0.55051990409721335098
  19.85    -0.55039253585518768959
  19.90    -0.55026580886464935768
  19.95    -0.55013971828663297247
  20.00    -0.55001425933091562863
  20.10    -0.54976521736550432342
  20.20    -0.54951864559825972724
  20.30    -0.54927450740037194568
  20.40    -0.54903276686594756811
  20.50    -0.54879338879413630641
  20.60    -0.54855633867179352843
  20.70    -0.54832158265665947132
  20.80    -0.54808908756103674069
  20.90    -0.54785882083594848171
  21.00    -0.54763075055576034825
  21.10    -0.54740484540325009979
  21.20    -0.54718107465510932481
  21.30    -0.54695940816786242510
  21.40    -0.54673981636418860078
  21.50    -0.54652227021963315188
  21.60    -0.54630674124969496079
  21.70    -0.54609320149727754262
  21.80    -0.54588162352049154869
  21.90    -0.54567198038079708303
  22.00    -0.54546424563147464527
  22.10    -0.54525839330641394520
  22.20    -0.54505439790921024741
  22.30    -0.54485223440255829804
  22.40    -0.54465187819793426295
  22.50    -0.54445330514555646563
  22.60    -0.54425649152461605804
  22.70    -0.54406141403376908605
  22.80    -0.54386804978188172619
  22.90    -0.54367637627902077181
  23.00    -0.54348637142768173493
  23.10    -0.54329801351424720651
  23.20    -0.54311128120066838249
  23.30    -0.54292615351636291632
  23.40    -0.54274260985032250222
  23.50    -0.54256062994342382594
  23.60    -0.54238019388093674382
  23.70    -0.54220128208522376528
  23.80    -0.54202387530862511958
  23.90    -0.54184795462652388548
  24.00    -0.54167350143058585215
  24.10    -0.54150049742216896177
  24.20    -0.54132892460589735947
  24.30    -0.54115876528339524451
  24.40    -0.54099000204717587821
  24.50    -0.54082261777468125975
  24.60    -0.54065659562246813024
  24.70    -0.54049191902053610971
  24.80    -0.54032857166679390946
  24.90    -0.54016653752165969586
  25.00    -0.54000580080279180956
  25.10    -0.53984634597994616762
  25.20    -0.53968815776995679471
  25.30    -0.53953122113183604409
  25.40    -0.53937552126199117939
  25.50    -0.53922104358955409413
  25.60    -0.53906777377182104861
  25.70    -0.53891569768979940236
  25.80    -0.53876480144385841523
  25.90    -0.53861507134948128236
  26.00    -0.53846649393311565634
  26.10    -0.53831905592811999540
  26.20    -0.53817274427080315881
  26.30    -0.53802754609655474985
  26.40    -0.53788344873606378386
  26.50    -0.53774043971162333239
  26.60    -0.53759850673351886612
  26.70    -0.53745763769649808843
  26.80    -0.53731782067632011761
  26.90    -0.53717904392638194064
  27.00    -0.53704129587442012312
  27.10    -0.53690456511928582039
  27.20    -0.53676884042779119273
  27.30    -0.53663411073162538354
  27.40    -0.53650036512433827395
  27.50    -0.53636759285839027943
  27.60    -0.53623578334226650472
  27.70    -0.53610492613765362257
  27.80    -0.53597501095667788904
  27.90    -0.53584602765920275401
  28.00    -0.53571796625018456996
  28.10    -0.53559081687708494489
  28.20    -0.53546456982733832703
  28.30    -0.53533921552587344885
  28.40    -0.53521474453268729720
  28.50    -0.53509114754047031365
  28.60    -0.53496841537228156596
  28.70    -0.53484653897927266679
  28.80    -0.53472550943845924969
  28.90    -0.53460531795053884623
  29.00    -0.53448595583775403928
  29.10    -0.53436741454179979952
  29.20    -0.53424968562177394156
  29.30    -0.53413276075216966581
  29.40    -0.53401663172090918016
  29.50    -0.53390129042741742325
  29.60    -0.53378672888073493739
  29.70    -0.53367293919766896525
  29.80    -0.53355991360098186913
  29.90    -0.53344764441761599614
  30.00    -0.53333612407695413589
  30.10    -0.53322534510911474013
  30.20    -0.53311530014328109601
  30.30    -0.53300598190606366586
  30.40    -0.53289738321989482738
  30.50    -0.53278949700145526819
  30.60    -0.53268231626013130834
  30.70    -0.53257583409650244340
  30.80    -0.53247004370085841915
  30.90    -0.53236493835174516680
  31.00    -0.53226051141453894517
  31.10    -0.53215675634004805293
  31.20    -0.53205366666314149065
  31.30    -0.53195123600140396810
  31.40    -0.53184945805381666784
  31.50    -0.53174832659946319108
  31.60    -0.53164783549626012647
  31.70    -0.53154797867971169643
  31.80    -0.53144875016168794981
  31.90    -0.53135014402922598253
  32.00    -0.53125215444335368122
  32.10    -0.53115477563793549741
  32.20    -0.53105800191853977208
  32.30    -0.53096182766132714229
  32.40    -0.53086624731195957318
  32.50    -0.53077125538452957016
  32.60    -0.53067684646050913666
  32.70    -0.53058301518771805381
  32.80    -0.53048975627931106873
  32.90    -0.53039706451278358792
  33.00    -0.53030493472899548252
  33.10    -0.53021336183121262135
  33.20    -0.53012234078416575705
  33.30    -0.53003186661312639974
  33.40    -0.52994193440299932138
  33.50    -0.52985253929743134237
  33.60    -0.52976367649793606058
  33.70    -0.52967534126303419079
  33.80    -0.52958752890740919059
  33.90    -0.52950023480107785634
  34.00    -0.52941345436857558035
  34.10    -0.52932718308815596766
  34.20    -0.52924141649100451780
  34.30    -0.52915615016046608400
  34.40    -0.52907137973128582881
  34.50    -0.52898710088886340171
  34.60    -0.52890330936852007075
  34.70    -0.52882000095477854628
  34.80    -0.52873717148065524091
  34.90    -0.52865481682696471594
  35.00    -0.52857293292163606979
  35.10    -0.52849151573904103002
  35.20    -0.52841056129933351562
  35.30    -0.52833006566780044167
  35.40    -0.52825002495422354372
  35.50    -0.52817043531225200406
  35.60    -0.52809129293878566721
  35.70    -0.52801259407336863652
  35.80    -0.52793433499759304852
  35.90    -0.52785651203451282623
  36.00    -0.52777912154806721709
  36.10    -0.52770215994251392530
  36.20    -0.52762562366187165283
  36.30    -0.52754950918937186729
  36.40    -0.52747381304691961893
  36.50    -0.52739853179456323285
  36.60    -0.52732366202997270654
  36.70    -0.52724920038792664619
  36.80    -0.52717514353980757929
  36.90    -0.52710148819310548425
  37.00    -0.52702823109092938125
  37.10    -0.52695536901152683217
  37.20    -0.52688289876781120028
  37.30    -0.52681081720689652402
  37.40    -0.52673912120963986208
  37.50    -0.52666780769019096997
  37.60    -0.52659687359554917159
  37.70    -0.52652631590512729175
  37.80    -0.52645613163032251892
  37.90    -0.52638631781409406977
  38.00    -0.52631687153054753026
  38.10    -0.52624778988452575014
  38.20    -0.52617907001120617091
  38.30    -0.52611070907570446917
  38.40    -0.52604270427268440028
  38.50    -0.52597505282597372936
  38.60    -0.52590775198818613901
  38.70    -0.52584079904034900563
  38.80    -0.52577419129153693815
  38.90    -0.52570792607851097542
  39.00    -0.52564200076536334058
  39.10    -0.52557641274316765265
  39.20    -0.52551115942963449795
  39.30    -0.52544623826877226547
  39.40    -0.52538164673055315291
  39.50    -0.52531738231058425122
  39.60    -0.52525344252978361815
  39.70    -0.52518982493406125233
  39.80    -0.52512652709400488194
  39.90    -0.52506354660457048310
  40.00    -0.52500088108477744531
  40.10    -0.52493852817740830255
  40.20    -0.52487648554871295056
  40.30    -0.52481475088811727220
  40.40    -0.52475332190793609445
  40.50    -0.52469219634309040208
  40.60    -0.52463137195082873448
  40.70    -0.52457084651045269367
  40.80    -0.52451061782304649281
  40.90    -0.52445068371121047599
  41.00    -0.52439104201879854145
  41.10    -0.52433169061065940161
  41.20    -0.52427262737238161467
  41.30    -0.52421385021004232380
  41.40    -0.52415535704995964113
  41.50    -0.52409714583844861497
  41.60    -0.52403921454158071993
  41.70    -0.52398156114494681076
  41.80    -0.52392418365342348176
  41.90    -0.52386708009094277481
  42.00    -0.52381024850026518029
  42.10    -0.52375368694275587581
  42.20    -0.52369739349816414930
  42.30    -0.52364136626440595338
  42.40    -0.52358560335734953956
  42.50    -0.52353010291060412124
  42.60    -0.52347486307531151585
  42.70    -0.52341988201994071718
  42.80    -0.52336515793008534987
  42.90    -0.52331068900826395913
  43.00    -0.52325647347372308932
  43.10    -0.52320250956224310615
  43.20    -0.52314879552594671796
  43.30    -0.52309532963311015243
  43.40    -0.52304211016797694579
  43.50    -0.52298913543057430251
  43.60    -0.52293640373653198415
  43.70    -0.52288391341690368673
  43.80    -0.52283166281799086693
  43.90    -0.52277965030116897802
  44.00    -0.52272787424271607698
  44.10    -0.52267633303364376540
  44.20    -0.52262502507953042693
  44.30    -0.52257394880035672511
  44.40    -0.52252310263034332580
  44.50    -0.52247248501779080930
  44.60    -0.52242209442492173762
  44.70    -0.52237192932772484325
  44.80    -0.52232198821580130615
  44.90    -0.52227226959221308647
  45.00    -0.52222277197333328089
  45.10    -0.52217349388869847123
  45.20    -0.52212443388086303435
  45.30    -0.52207559050525538316
  45.40    -0.52202696233003610877
  45.50    -0.52197854793595799462
  45.60    -0.52193034591622787374
  45.70    -0.52188235487637030101
  45.80    -0.52183457343409301252
  45.90    -0.52178700021915414480
  46.00    -0.52173963387323118717
  46.10    -0.52169247304979164083
  46.20    -0.52164551641396535874
  46.30    -0.52159876264241854099
  46.40    -0.52155221042322936058
  46.50    -0.52150585845576519504
  46.60    -0.52145970545056143979
  46.70    -0.52141375012920187949
  46.80    -0.52136799122420059407
  46.90    -0.52132242747888537647
  47.00    -0.52127705764728263963
  47.10    -0.52123188049400379051
  47.20    -0.52118689479413304944
  47.30    -0.52114209933311669332
  47.40    -0.52109749290665370162
  47.50    -0.52105307432058778462
  47.60    -0.52100884239080077340
  47.70    -0.52096479594310735159
  47.80    -0.52092093381315110937
  47.90    -0.52087725484630190018
  48.00    -0.52083375789755448127
  48.10    -0.52079044183142841932
  48.20    -0.52074730552186924281
  48.30    -0.52070434785215082293
  48.40    -0.52066156771477896545
  48.50    -0.52061896401139619582
  48.60    -0.52057653565268772053
  48.70    -0.52053428155828854766
  48.80    -0.52049220065669174999
  48.90    -0.52045029188515785442
  49.00    -0.52040855418962534145
  49.10    -0.52036698652462223898
  49.20    -0.52032558785317879480
  49.30    -0.52028435714674121247
  49.40    -0.52024329338508643555
  49.50    -0.52020239555623796520
  49.60    -0.52016166265638269674
  49.70    -0.52012109368978876070
  49.80    -0.52008068766872435422
  49.90    -0.52004044361337754900
  50.00    -0.52000036055177706199
  50.10    -0.51996043751971397542
  50.20    -0.51992067356066439301
  50.30    -0.51988106772571301913
  50.40    -0.51984161907347764823
  50.50    -0.51980232667003455194
  50.60    -0.51976318958884475121
  50.70    -0.51972420691068116155
  50.80    -0.51968537772355659908
  50.90    -0.51964670112265263569
  51.00    -0.51960817621024929160
  51.10    -0.51956980209565555384
  51.20    -0.51953157789514070935
  51.30    -0.51949350273186648163
  51.40    -0.51945557573581995989
  51.50    -0.51941779604374730998
  51.60    -0.51938016279908825654
  51.70    -0.51934267515191132583
  51.80    -0.51930533225884983895
  51.90    -0.51926813328303864546
  52.00    -0.51923107739405158723
  52.10    -0.51919416376783968291
  52.20    -0.51915739158667002311
  52.30    -0.51912076003906536705
  52.40    -0.51908426831974443108
  52.50    -0.51904791562956285991
  52.60    -0.51901170117545487151
  52.70    -0.51897562417037556672
  52.80    -0.51893968383324389458
  52.90    -0.51890387938888626502
  53.00    -0.51886821006798080003
  53.10    -0.51883267510700221511
  53.20    -0.51879727374816732260
  53.30    -0.51876200523938114870
  53.40    -0.51872686883418365630
  53.50    -0.51869186379169706537
  53.60    -0.51865698937657376348
  53.70    -0.51862224485894479847
  53.80    -0.51858762951436894577
  53.90    -0.51855314262378234301
  54.00    -0.51851878347344868439
  54.10    -0.51848455135490996766
  54.20    -0.51845044556493778664
  54.30    -0.51841646540548516203
  54.40    -0.51838261018363890384
  54.50    -0.51834887921157249836
  54.60    -0.51831527180649951313
  54.70    -0.51828178729062751324
  54.80    -0.51824842499111248227
  54.90    -0.51821518424001374171
  55.00    -0.51818206437424936224
  55.10    -0.51814906473555206078
  55.20    -0.51811618467042557711
  55.30    -0.51808342353010152396
  55.40    -0.51805078067049670465
  55.50    -0.51801825545217089226
  55.60    -0.51798584724028506464
  55.70    -0.51795355540456008949
  55.80    -0.51792137931923585382
  55.90    -0.51788931836303083225
  56.00    -0.51785737191910208870
  56.10    -0.51782553937500570602
  56.20    -0.51779382012265763818
  56.30    -0.51776221355829497987
  56.40    -0.51773071908243764827
  56.50    -0.51769933609985047187
  56.60    -0.51766806401950568131
  56.70    -0.51763690225454579728
  56.80    -0.51760585022224691063
  56.90    -0.51757490734398234978
  57.00    -0.51754407304518673069
  57.10    -0.51751334675532038478
  57.20    -0.51748272790783416008
  57.30    -0.51745221594013459106
  57.40    -0.51742181029354943269
  57.50    -0.51739151041329355427
  57.60    -0.51736131574843518864
  57.70    -0.51733122575186253245
  57.80    -0.51730123988025069330
  57.90    -0.51727135759402897946
  58.00    -0.51724157835734852814
  58.10    -0.51721190163805026809
  58.20    -0.51718232690763321272
  58.30    -0.51715285364122307948
  58.40    -0.51712348131754123189
  58.50    -0.51709420941887394012
  58.60    -0.51706503743104195645
  58.70    -0.51703596484337040183
  58.80    -0.51700699114865895977
  58.90    -0.51697811584315237395
  59.00    -0.51694933842651124604
  59.10    -0.51692065840178312996
  59.20    -0.51689207527537391927
  59.30    -0.51686358855701952412
  59.40    -0.51683519775975783442
  59.50    -0.51680690239990096575
  59.60    -0.51677870199700778483
  59.70    -0.51675059607385671116
  59.80    -0.51672258415641879164
  59.90    -0.51669466577383104499
  60.00    -0.51666684045837007277
  60.10    -0.51663910774542593397
  60.20    -0.51661146717347628004
  60.30    -0.51658391828406074738
  60.40    -0.51655646062175560422
  60.50    -0.51652909373414864909
  60.60    -0.51650181717181435785
  60.70    -0.51647463048828927647
  60.80    -0.51644753324004765668
  60.90    -0.51642052498647733177
  61.00    -0.51639360528985582971
  61.10    -0.51636677371532672098
  61.20    -0.51634002983087619820
  61.30    -0.51631337320730988525
  61.40    -0.51628680341822987291
  61.50    -0.51626032004001197869
  61.60    -0.51623392265178322822
  61.70    -0.51620761083539955561
  61.80    -0.51618138417542372048
  61.90    -0.51615524225910343898
  62.00    -0.51612918467634972660
  62.10    -0.51610321101971545022
  62.20    -0.51607732088437408716
  62.30    -0.51605151386809868878
  62.40    -0.51602578957124104650
  62.50    -0.51600014759671105782
  62.60    -0.51597458754995629013
  62.70    -0.51594910903894174023
  62.80    -0.51592371167412978718
  62.90    -0.51589839506846033652
  63.00    -0.51587315883733115353
  63.10    -0.51584800259857838367
  63.20    -0.51582292597245725790
  63.30    -0.51579792858162298098
  63.40    -0.51577301005111180065
  63.50    -0.51574817000832225582
  63.60    -0.51572340808299660156
  63.70    -0.51569872390720240922
  63.80    -0.51567411711531433958
  63.90    -0.51564958734399608717
  64.00    -0.51562513423218249398
  64.10    -0.51560075742106183052
  64.20    -0.51557645655405824261
  64.30    -0.51555223127681436196
  64.40    -0.51552808123717407881
  64.50    -0.51550400608516547488
  64.60    -0.51548000547298391484
  64.70    -0.51545607905497529466
  64.80    -0.51543222648761944506
  64.90    -0.51540844742951368847
  65.00    -0.51538474154135654781
  65.10    -0.51536110848593160539
  65.20    -0.51533754792809151047
  65.30    -0.51531405953474213373
  65.40    -0.51529064297482686720
  65.50    -0.51526729791931106799
  65.60    -0.51524402404116664436
  65.70    -0.51522082101535678258
  65.80    -0.51519768851882081312
  65.90    -0.51517462623045921462
  66.00    -0.51515163383111875422
  66.10    -0.51512871100357776283
  66.20    -0.51510585743253154389
  66.30    -0.51508307280457791414
  66.40    -0.51506035680820287518
  66.50    -0.51503770913376641425
  66.60    -0.51501512947348843299
  66.70    -0.51499261752143480281
  66.80    -0.51497017297350354553
  66.90    -0.51494779552741113800
  67.00    -0.51492548488267893936
  67.10    -0.51490324074061973974
  67.20    -0.51488106280432442902
  67.30    -0.51485895077864878455
  67.40    -0.51483690437020037644
  67.50    -0.51481492328732558929
  67.60    -0.51479300724009675918
  67.70    -0.51477115594029942460
  67.80    -0.51474936910141969033
  67.90    -0.51472764643863170289
  68.00    -0.51470598766878523662
  68.10    -0.51468439251039338911
  68.20    -0.51466286068362038487
  68.30    -0.51464139191026948627
  68.40    -0.51461998591377101042
  68.50    -0.51459864241917045112
  68.60    -0.51457736115311670468
  68.70    -0.51455614184385039862
  68.80    -0.51453498422119232211
  68.90    -0.51451388801653195729
  69.00    -0.51449285296281611023
  69.10    -0.51447187879453764069
  69.20    -0.51445096524772428959
  69.30    -0.51443011205992760327
  69.40    -0.51440931897021195344
  69.50    -0.51438858571914365203
  69.60    -0.51436791204878015986
  69.70    -0.51434729770265938822
  69.80    -0.51432674242578909241
  69.90    -0.51430624596463635639
  70.00    -0.51428580806711716755
  70.10    -0.51426542848258608070
  70.20    -0.51424510696182597048
  70.30    -0.51422484325703787119
  70.40    -0.51420463712183090327
  70.50    -0.51418448831121228552
  70.60    -0.51416439658157743217
  70.70    -0.51414436169070013407
  70.80    -0.51412438339772282310
  70.90    -0.51410446146314691893
  71.00    -0.51408459564882325742
  71.10    -0.51406478571794259979
  71.20    -0.51404503143502622178
  71.30    -0.51402533256591658204
  71.40    -0.51400568887776806893
  71.50    -0.51398610013903782496
  71.60    -0.51396656611947664819
  71.70    -0.51394708659011996976
  71.80    -0.51392766132327890677
  71.90    -0.51390829009253138995
  72.00    -0.51388897267271336518
  72.10    -0.51386970883991006829
  72.20    -0.51385049837144737236
  72.30    -0.51383134104588320686
  72.40    -0.51381223664299904788
  72.50    -0.51379318494379147887
  72.60    -0.51377418573046382102
  72.70    -0.51375523878641783283
  72.80    -0.51373634389624547807
  72.90    -0.51371750084572076149
  73.00    -0.51369870942179163164
  73.10    -0.51367996941257195021
  73.20    -0.51366128060733352715
  73.30    -0.51364264279649822101
  73.40    -0.51362405577163010390
  73.50    -0.51360551932542769037
  73.60    -0.51358703325171622971
  73.70    -0.51356859734544006093
  73.80    -0.51355021140265502999
  73.90    -0.51353187522052096856
  74.00    -0.51351358859729423374
  74.10    -0.51349535133232030828
  74.20    -0.51347716322602646058
  74.30    -0.51345902407991446400
  74.40    -0.51344093369655337486
  74.50    -0.51342289187957236869
  74.60    -0.51340489843365363401
  74.70    -0.51338695316452532325
  74.80    -0.51336905587895456026
  74.90    -0.51335120638474050371
  75.00    -0.51333340449070746619
  75.10    -0.51331565000669808807
  75.20    -0.51329794274356656603
  75.30    -0.51328028251317193541
  75.40    -0.51326266912837140613
  75.50    -0.51324510240301375147
  75.60    -0.51322758215193274945
  75.70    -0.51321010819094067609
  75.80    -0.51319268033682185024
  75.90    -0.51317529840732622947
  76.00    -0.51315796222116305645
  76.10    -0.51314067159799455547
  76.20    -0.51312342635842967867
  76.30    -0.51310622632401790131
  76.40    -0.51308907131724306590
  76.50    -0.51307196116151727456
  76.60    -0.51305489568117482926
  76.70    -0.51303787470146621940
  76.80    -0.51302089804855215649
  76.90    -0.51300396554949765526
  77.00    -0.51298707703226616095
  77.10    -0.51297023232571372232
  77.20    -0.51295343125958320995
  77.30    -0.51293667366449857937
  77.40    -0.51291995937195917877
  77.50    -0.51290328821433410067
  77.60    -0.51288666002485657736
  77.70    -0.51287007463761841958
  77.80    -0.51285353188756449810
  77.90    -0.51283703161048726781
  78.00    -0.51282057364302133396
  78.10    -0.51280415782263806012
  78.20    -0.51278778398764021752
  78.30    -0.51277145197715667542
  78.40    -0.51275516163113713210
  78.50    -0.51273891279034688614
  78.60    -0.51272270529636164761
  78.70    -0.51270653899156238881
  78.80    -0.51269041371913023427
  78.90    -0.51267432932304138956
  79.00    -0.51265828564806210865
  79.10    -0.51264228253974369945
  79.20    -0.51262631984441756720
  79.30    -0.51261039740919029531
  79.40    -0.51259451508193876344
  79.50    -0.51257867271130530245
  79.60    -0.51256287014669288575
  79.70    -0.51254710723826035704
  79.80    -0.51253138383691769374
  79.90    -0.51251569979432130616
  80.00    -0.51250005496286937181
  80.10    -0.51248444919569720477
  80.20    -0.51246888234667265958
  80.30    -0.51245335427039156960
  80.40    -0.51243786482217321934
  80.50    -0.51242241385805585058
  80.60    -0.51240700123479220191
  80.70    -0.51239162680984508146
  80.80    -0.51237629044138297253
  80.90    -0.51236099198827567178
  81.00    -0.51234573131008995974
  81.10    -0.51233050826708530337
  81.20    -0.51231532272020959035
  81.30    -0.51230017453109489491
  81.40    -0.51228506356205327481
  81.50    -0.51226998967607259930
  81.60    -0.51225495273681240778
  81.70    -0.51223995260859979879
  81.80    -0.51222498915642534930
  81.90    -0.51221006224593906374
  82.00    -0.51219517174344635282
  82.10    -0.51218031751590404162
  82.20    -0.51216549943091640693
  82.30    -0.51215071735673124336
  82.40    -0.51213597116223595824
  82.50    -0.51212126071695369479
  82.60    -0.51210658589103948354
  82.70    -0.51209194655527642165
  82.80    -0.51207734258107187992
  82.90    -0.51206277384045373724
  83.00    -0.51204824020606664230
  83.10    -0.51203374155116830224
  83.20    -0.51201927774962579812
  83.30    -0.51200484867591192694
  83.40    -0.51199045420510156988
  83.50    -0.51197609421286808678
  83.60    -0.51196176857547973638
  83.70    -0.51194747716979612230
  83.80    -0.51193321987326466446
  83.90    -0.51191899656391709566
  84.00    -0.51190480712036598332
  84.10    -0.51189065142180127592
  84.20    -0.51187652934798687409
  84.30    -0.51186244077925722617
  84.40    -0.51184838559651394784
  84.50    -0.51183436368122246592
  84.60    -0.51182037491540868582
  84.70    -0.51180641918165568272
  84.80    -0.51179249636310041607
  84.90    -0.51177860634343046740
  85.00    -0.51176474900688080108
  85.10    -0.51175092423823054798
  85.20    -0.51173713192279981174
  85.30    -0.51172337194644649753
  85.40    -0.51170964419556316311
  85.50    -0.51169594855707389193
  85.60    -0.51168228491843118821
  85.70    -0.51166865316761289374
  85.80    -0.51165505319311912624
  85.90    -0.51164148488396923910
  86.00    -0.51162794812969880235
  86.10    -0.51161444282035660466
  86.20    -0.51160096884650167620
  86.30    -0.51158752609920033225
  86.40    -0.51157411447002323725
  86.50    -0.51156073385104248932
  86.60    -0.51154738413482872491
  86.70    -0.51153406521444824352
  86.80    -0.51152077698346015229
  86.90    -0.51150751933591353029
  87.00    -0.51149429216634461244
  87.10    -0.51148109536977399268
  87.20    -0.51146792884170384660
  87.30    -0.51145479247811517294
  87.40    -0.51144168617546505419
  87.50    -0.51142860983068393591
  87.60    -0.51141556334117292466
  87.70    -0.51140254660480110451
  87.80    -0.51138955951990287178
  87.90    -0.51137660198527528807
  88.00    -0.51136367390017545124
  88.10    -0.51135077516431788441
  88.20    -0.51133790567787194266
  88.30    -0.51132506534145923730
  88.40    -0.51131225405615107776
  88.50    -0.51129947172346593069
  88.60    -0.51128671824536689637
  88.70    -0.51127399352425920212
  88.80    -0.51126129746298771269
  88.90    -0.51124862996483445742
  89.00    -0.51123599093351617412
  89.10    -0.51122338027318186946
  89.20    -0.51121079788841039576
  89.30    -0.51119824368420804409
  89.40    -0.51118571756600615351
  89.50    -0.51117321943965873634
  89.60    -0.51116074921144011935
  89.70    -0.51114830678804260069
  89.80    -0.51113589207657412253
  89.90    -0.51112350498455595918
  90.00    -0.51111114541992042067
  90.10    -0.51109881329100857161
  90.20    -0.51108650850656796519
  90.30    -0.51107423097575039228
  90.40    -0.51106198060810964548
  90.50    -0.51104975731359929793
  90.60    -0.51103756100257049693
  90.70    -0.51102539158576977204
  90.80    -0.51101324897433685778
  90.90    -0.51100113307980253062
  91.00    -0.51098904381408646026
  91.10    -0.51097698108949507507
  91.20    -0.51096494481871944159
  91.30    -0.51095293491483315792
  91.40    -0.51094095129129026097
  91.50    -0.51092899386192314743
  91.60    -0.51091706254094050839
  91.70    -0.51090515724292527738
  91.80    -0.51089327788283259196
  91.90    -0.51088142437598776849
  92.00    -0.51086959663808429020
  92.10    -0.51085779458518180831
  92.20    -0.51084601813370415620
  92.30    -0.51083426720043737648
  92.40    -0.51082254170252776082
  92.50    -0.51081084155747990260
  92.60    -0.51079916668315476208
  92.70    -0.51078751699776774415
  92.80    -0.51077589241988678848
  92.90    -0.51076429286843047205
  93.00    -0.51075271826266612384
  93.10    -0.51074116852220795176
  93.20    -0.51072964356701518160
  93.30    -0.51071814331739020795
  93.40    -0.51070666769397675698
  93.50    -0.51069521661775806105
  93.60    -0.51068379001005504500
  93.70    -0.51067238779252452407
  93.80    -0.51066100988715741331
  93.90    -0.51064965621627694848
  94.00    -0.51063832670253691826
  94.10    -0.51062702126891990780
  94.20    -0.51061573983873555337
  94.30    -0.51060448233561880821
  94.40    -0.51059324868352821929
  94.50    -0.51058203880674421516
  94.60    -0.51057085262986740450
  94.70    -0.51055969007781688558
  94.80    -0.51054855107582856635
  94.90    -0.51053743554945349516
  95.00    -0.51052634342455620206
  95.10    -0.51051527462731305051
  95.20    -0.51050422908421059955
  95.30    -0.51049320672204397618
  95.40    -0.51048220746791525811
  95.50    -0.51047123124923186655
  95.60    -0.51046027799370496914
  95.70    -0.51044934762934789293
  95.80    -0.51043844008447454722
  95.90    -0.51042755528769785634
  96.00    -0.51041669316792820218
  96.10    -0.51040585365437187646
  96.20    -0.51039503667652954267
  96.30    -0.51038424216419470756
  96.40    -0.51037347004745220216
  96.50    -0.51036272025667667230
  96.60    -0.51035199272253107836
  96.70    -0.51034128737596520452
  96.80    -0.51033060414821417708
  96.90    -0.51031994297079699208
  97.00    -0.51030930377551505196
  97.10    -0.51029868649445071126
  97.20    -0.51028809105996583135
  97.30    -0.51027751740470034403
  97.40    -0.51026696546157082397
  97.50    -0.51025643516376907000
  97.60    -0.51024592644476069503
  97.70    -0.51023543923828372471
  97.80    -0.51022497347834720464
  97.90    -0.51021452909922981615
  98.00    -0.51020410603547850051
  98.10    -0.51019370422190709161
  98.20    -0.51018332359359495695
  98.30    -0.51017296408588564697
  98.40    -0.51016262563438555254
  98.50    -0.51015230817496257074
  98.60    -0.51014201164374477864
  98.70    -0.51013173597711911524
  98.80    -0.51012148111173007137
  98.90    -0.51011124698447838752
  99.00    -0.51010103353251975961
  99.10    -0.51009084069326355257
  99.20    -0.51008066840437152169
  99.30    -0.51007051660375654173
  99.40    -0.51006038522958134366
  99.50    -0.51005027422025725907
  99.60    -0.51004018351444297207
  99.70    -0.51003011305104327881
  99.80    -0.51002006276920785433
  99.90    -0.51001003260833002692
 100.00    -0.51000002250804555978


==> anc/Bethe_nr.dat <==
   0.05   -1.993976609225     0.3960959074E+01
   0.10   -1.978242070848     0.3763208049E+01
   0.15   -1.955721557230     0.3627181789E+01
   0.20   -1.928620301703     0.3525244876E+01
   0.25   -1.898557110484     0.3445386029E+01
   0.30   -1.866704079430     0.3381060204E+01
   0.35   -1.833902894238     0.3328241427E+01
   0.40   -1.800754059430     0.3284256226E+01
   0.45   -1.767682960312     0.3247231763E+01
   0.50   -1.734987999974     0.3215803070E+01
   0.55   -1.702875459053     0.3188944303E+01
   0.60   -1.671484714445     0.3165865517E+01
   0.65   -1.640906514765     0.3145946182E+01
   0.70   -1.611196265615     0.3128690731E+01
   0.75   -1.582383723232     0.3113697833E+01
   0.80   -1.554480094445     0.3100638579E+01
   0.85   -1.527483255412     0.3089240633E+01
   0.90   -1.501381599236     0.3079276477E+01
   0.95   -1.476156879297     0.3070554542E+01
   1.00   -1.451786313378     0.3062912414E+01
   1.05   -1.428244141210     0.3056211557E+01
   1.10   -1.405502776148     0.3050333156E+01
   1.15   -1.383533654360     0.3045174825E+01
   1.20   -1.362307857834     0.3040647951E+01
   1.25   -1.341796567843     0.3036675548E+01
   1.30   -1.321971391111     0.3033190500E+01
   1.35   -1.302804590262     0.3030134120E+01
   1.40   -1.284269242342     0.3027454949E+01
   1.45   -1.266339343319     0.3025107756E+01
   1.50   -1.248989872122     0.3023052703E+01
   1.55   -1.232196824498     0.3021254630E+01
   1.60   -1.215937224505     0.3019682462E+01
   1.65   -1.200189119573     0.3018308688E+01
   1.70   -1.184931563658     0.3017108931E+01
   1.75   -1.170144591936     0.3016061565E+01
   1.80   -1.155809189658     0.3015147393E+01
   1.85   -1.141907257132     0.3014349362E+01
   1.90   -1.128421572357     0.3013652319E+01
   1.95   -1.115335752418     0.3013042797E+01
   2.00   -1.102634214495     0.3012508830E+01
   2.05   -1.090302137107     0.3012039785E+01
   2.10   -1.078325422035     0.3011626220E+01
   2.15   -1.066690657262     0.3011259757E+01
   2.20   -1.055385081140     0.3010932968E+01
   2.25   -1.044396547936     0.3010639275E+01
   2.30   -1.033713494853     0.3010372862E+01
   2.35   -1.023324910562     0.3010128599E+01
   2.40   -1.013220305259     0.3009901965E+01
   2.45   -1.003389682245     0.3009688991E+01
   2.50   -0.993823510990     0.3009486203E+01
   2.55   -0.984512701645     0.3009290569E+01
   2.60   -0.975448580940     0.3009099455E+01
   2.65   -0.966622869438     0.3008910587E+01
   2.70   -0.958027660049     0.3008722010E+01
   2.75   -0.949655397776     0.3008532059E+01
   2.80   -0.941498860610     0.3008339327E+01
   2.85   -0.933551141519     0.3008142638E+01
   2.90   -0.925805631477     0.3007941025E+01
   2.95   -0.918256003461     0.3007733705E+01
   3.00   -0.910896197382     0.3007520064E+01
   3.05   -0.903720405869     0.3007299631E+01
   3.10   -0.896723060877     0.3007072071E+01
   3.15   -0.889898821066     0.3006837162E+01
   3.20   -0.883242559896     0.3006594789E+01
   3.25   -0.876749354402     0.3006344924E+01
   3.30   -0.870414474617     0.3006087623E+01
   3.35   -0.864233373584     0.3005823009E+01
   3.40   -0.858201677938     0.3005551267E+01
   3.45   -0.852315179025     0.3005272634E+01
   3.50   -0.846569824512     0.3004987392E+01
   3.55   -0.840961710476     0.3004695862E+01
   3.60   -0.835487073930     0.3004398396E+01
   3.65   -0.830142285774     0.3004095374E+01
   3.70   -0.824923844132     0.3003787194E+01
   3.75   -0.819828368070     0.3003474273E+01
   3.80   -0.814852591655     0.3003157041E+01
   3.85   -0.809993358356     0.3002835935E+01
   3.90   -0.805247615745     0.3002511398E+01
   3.95   -0.800612410506     0.3002183876E+01
   4.00   -0.796084883713     0.3001853814E+01
   4.05   -0.791662266384     0.3001521655E+01
   4.10   -0.787341875275     0.3001187836E+01
   4.15   -0.783121108916     0.3000852787E+01
   4.20   -0.778997443871     0.3000516930E+01
   4.25   -0.774968431211     0.3000180678E+01
   4.30   -0.771031693188     0.2999844431E+01
   4.35   -0.767184920102     0.2999508578E+01
   4.40   -0.763425867345     0.2999173494E+01
   4.45   -0.759752352623     0.2998839540E+01
   4.50   -0.756162253331     0.2998507062E+01
   4.55   -0.752653504097     0.2998176392E+01
   4.60   -0.749224094456     0.2997847844E+01
   4.65   -0.745872066671     0.2997521719E+01
   4.70   -0.742595513684     0.2997198299E+01
   4.75   -0.739392577192     0.2996877852E+01
   4.80   -0.736261445833     0.2996560629E+01
   4.85   -0.733200353487     0.2996246864E+01
   4.90   -0.730207577685     0.2995936776E+01
   4.95   -0.727281438104     0.2995630567E+01
   5.00   -0.724420295168     0.2995328425E+01
   5.05   -0.721622548722     0.2995030520E+01
   5.10   -0.718886636800     0.2994737010E+01
   5.15   -0.716211034454     0.2994448035E+01
   5.20   -0.713594252670     0.2994163724E+01
   5.25   -0.711034837332     0.2993884189E+01
   5.30   -0.708531368268     0.2993609531E+01
   5.35   -0.706082458331     0.2993339837E+01
   5.40   -0.703686752554     0.2993075180E+01
   5.45   -0.701342927334     0.2992815623E+01
   5.50   -0.699049689676     0.2992561218E+01
   5.55   -0.696805776473     0.2992312003E+01
   5.60   -0.694609953821     0.2992068009E+01
   5.65   -0.692461016370     0.2991829253E+01
   5.70   -0.690357786715     0.2991595748E+01
   5.75   -0.688299114798     0.2991367492E+01
   5.80   -0.686283877355     0.2991144480E+01
   5.85   -0.684310977373     0.2990926695E+01
   5.90   -0.682379343576     0.2990714115E+01
   5.95   -0.680487929925     0.2990506709E+01
   6.00   -0.678635715133     0.2990304442E+01
   6.05   -0.676821702208     0.2990107272E+01
   6.10   -0.675044917991     0.2989915150E+01
   6.15   -0.673304412717     0.2989728023E+01
   6.20   -0.671599259589     0.2989545835E+01
   6.25   -0.669928554347     0.2989368523E+01
   6.30   -0.668291414864     0.2989196022E+01
   6.35   -0.666686980732     0.2989028262E+01
   6.40   -0.665114412865     0.2988865171E+01
   6.45   -0.663572893099     0.2988706674E+01
   6.50   -0.662061623810     0.2988552692E+01
   6.55   -0.660579827516     0.2988403148E+01
   6.60   -0.659126746505     0.2988257957E+01
   6.65   -0.657701642446     0.2988117039E+01
   6.70   -0.656303796020     0.2987980307E+01
   6.75   -0.654932506540     0.2987847676E+01
   6.80   -0.653587091581     0.2987719061E+01
   6.85   -0.652266886615     0.2987594373E+01
   6.90   -0.650971244639     0.2987473527E+01
   6.95   -0.649699535812     0.2987356433E+01
   7.00   -0.648451147096     0.2987243723E+01
   7.05   -0.647225481893     0.2987133921E+01
   7.10   -0.646021959688     0.2987027611E+01
   7.15   -0.644840015698     0.2986924707E+01
   7.20   -0.643679100517     0.2986825122E+01
   7.25   -0.642538679766     0.2986728770E+01
   7.30   -0.641418233754     0.2986635568E+01
   7.35   -0.640317257127     0.2986545431E+01
   7.40   -0.639235258534     0.2986458276E+01
   7.45   -0.638171760292     0.2986374022E+01
   7.50   -0.637126298048     0.2986292587E+01
   7.55   -0.636098420459     0.2986213893E+01
   7.60   -0.635087688864     0.2986137862E+01
   7.65   -0.634093676963     0.2986064415E+01
   7.70   -0.633115970503     0.2985993479E+01
   7.75   -0.632154166971     0.2985924979E+01
   7.80   -0.631207875281     0.2985858841E+01
   7.85   -0.630276715479     0.2985794996E+01
   7.90   -0.629360318442     0.2985733374E+01
   7.95   -0.628458325591     0.2985673905E+01
   8.00   -0.627570388600     0.2985616524E+01
   8.05   -0.626696169120     0.2985561165E+01
   8.10   -0.625835338502     0.2985507764E+01
   8.15   -0.624987577523     0.2985456260E+01
   8.20   -0.624152576126     0.2985406592E+01
   8.25   -0.623330033160     0.2985358700E+01
   8.30   -0.622519656123     0.2985312527E+01
   8.35   -0.621721160917     0.2985268017E+01
   8.40   -0.620934271605     0.2985225115E+01
   8.45   -0.620158720170     0.2985183767E+01
   8.50   -0.619394246288     0.2985143924E+01
   8.55   -0.618640597100     0.2985105532E+01
   8.60   -0.617897526990     0.2985068545E+01
   8.65   -0.617164797371     0.2985032914E+01
   8.70   -0.616442176475     0.2984998594E+01
   8.75   -0.615729439149     0.2984965539E+01
   8.80   -0.615026366654     0.2984933705E+01
   8.85   -0.614332746471     0.2984903051E+01
   8.90   -0.613648372116     0.2984873536E+01
   8.95   -0.612973042951     0.2984845120E+01
   9.00   -0.612306564009     0.2984817765E+01
   9.05   -0.611648745819     0.2984791432E+01
   9.10   -0.610999404236     0.2984766087E+01
   9.15   -0.610358360279     0.2984741693E+01
   9.20   -0.609725439970     0.2984718218E+01
   9.25   -0.609100474182     0.2984695628E+01
   9.30   -0.608483298485     0.2984673892E+01
   9.35   -0.607873753002     0.2984652979E+01
   9.40   -0.607271682267     0.2984632859E+01
   9.45   -0.606676935090     0.2984613503E+01
   9.50   -0.606089364421     0.2984594884E+01
   9.55   -0.605508827223     0.2984576975E+01
   9.60   -0.604935184345     0.2984559749E+01
   9.65   -0.604368300403     0.2984543182E+01
   9.70   -0.603808043660     0.2984527250E+01
   9.75   -0.603254285916     0.2984511929E+01
   9.80   -0.602706902393     0.2984497196E+01
   9.85   -0.602165771631     0.2984483030E+01
   9.90   -0.601630775387     0.2984469409E+01
   9.95   -0.601101798529     0.2984456314E+01
  10.00   -0.600578728944     0.2984443724E+01
  10.05   -0.600061457442     0.2984431621E+01
  10.10   -0.599549877666     0.2984419986E+01
  10.15   -0.599043886004     0.2984408802E+01
  10.20   -0.598543381505     0.2984398051E+01
  10.25   -0.598048265793     0.2984387718E+01
  10.30   -0.597558442995     0.2984377786E+01
  10.35   -0.597073819654     0.2984368240E+01
  10.40   -0.596594304664     0.2984359066E+01
  10.45   -0.596119809192     0.2984350249E+01
  10.50   -0.595650246610     0.2984341776E+01
  10.55   -0.595185532431     0.2984333634E+01
  10.60   -0.594725584236     0.2984325809E+01
  10.65   -0.594270321621     0.2984318290E+01
  10.70   -0.593819666127     0.2984311064E+01
  10.75   -0.593373541189     0.2984304121E+01
  10.80   -0.592931872072     0.2984297450E+01
  10.85   -0.592494585821     0.2984291039E+01
  10.90   -0.592061611205     0.2984284880E+01
  10.95   -0.591632878669     0.2984278961E+01
  11.00   -0.591208320279     0.2984273275E+01
  11.05   -0.590787869680     0.2984267811E+01
  11.10   -0.590371462043     0.2984262561E+01
  11.15   -0.589959034025     0.2984257516E+01
  11.20   -0.589550523724     0.2984252670E+01
  11.25   -0.589145870638     0.2984248013E+01
  11.30   -0.588745015621     0.2984243538E+01
  11.35   -0.588347900848     0.2984239239E+01
  11.40   -0.587954469773     0.2984235108E+01
  11.45   -0.587564667096     0.2984231138E+01
  11.50   -0.587178438725     0.2984227324E+01
  11.55   -0.586795731742     0.2984223659E+01
  11.60   -0.586416494371     0.2984220137E+01
  11.65   -0.586040675944     0.2984216753E+01
  11.70   -0.585668226872     0.2984213501E+01
  11.75   -0.585299098613     0.2984210375E+01
  11.80   -0.584933243643     0.2984207372E+01
  11.85   -0.584570615430     0.2984204485E+01
  11.90   -0.584211168406     0.2984201711E+01
  11.95   -0.583854857936     0.2984199045E+01
  12.00   -0.583501640301     0.2984196482E+01
  12.05   -0.583151472667     0.2984194018E+01
  12.10   -0.582804313061     0.2984191650E+01
  12.15   -0.582460120354     0.2984189374E+01
  12.20   -0.582118854230     0.2984187185E+01
  12.25   -0.581780475171     0.2984185081E+01
  12.30   -0.581444944434     0.2984183058E+01
  12.35   -0.581112224030     0.2984181113E+01
  12.40   -0.580782276704     0.2984179242E+01
  12.45   -0.580455065917     0.2984177444E+01
  12.50   -0.580130555829     0.2984175713E+01
  12.55   -0.579808711277     0.2984174049E+01
  12.60   -0.579489497761     0.2984172449E+01
  12.65   -0.579172881427     0.2984170909E+01
  12.70   -0.578858829050     0.2984169427E+01
  12.75   -0.578547308017     0.2984168002E+01
  12.80   -0.578238286314     0.2984166630E+01
  12.85   -0.577931732510     0.2984165309E+01
  12.90   -0.577627615743     0.2984164038E+01
  12.95   -0.577325905706     0.2984162815E+01
  13.00   -0.577026572633     0.2984161637E+01
  13.05   -0.576729587289     0.2984160503E+01
  13.10   -0.576434920950     0.2984159411E+01
  13.15   -0.576142545399     0.2984158358E+01
  13.20   -0.575852432909     0.2984157345E+01
  13.25   -0.575564556235     0.2984156368E+01
  13.30   -0.575278888597     0.2984155427E+01
  13.35   -0.574995403676     0.2984154520E+01
  13.40   -0.574714075597     0.2984153646E+01
  13.45   -0.574434878926     0.2984152802E+01
  13.50   -0.574157788652     0.2984151989E+01
  13.55   -0.573882780183     0.2984151205E+01
  13.60   -0.573609829334     0.2984150449E+01
  13.65   -0.573338912319     0.2984149718E+01
  13.70   -0.573070005742     0.2984149014E+01
  13.75   -0.572803086587     0.2984148333E+01
  13.80   -0.572538132211     0.2984147676E+01
  13.85   -0.572275120337     0.2984147042E+01
  13.90   -0.572014029042     0.2984146429E+01
  13.95   -0.571754836753     0.2984145837E+01
  14.00   -0.571497522239     0.2984145264E+01
  14.05   -0.571242064602     0.2984144711E+01
  14.10   -0.570988443272     0.2984144175E+01
  14.15   -0.570736637998     0.2984143657E+01
  14.20   -0.570486628842     0.2984143156E+01
  14.25   -0.570238396174     0.2984142671E+01
  14.30   -0.569991920665     0.2984142201E+01
  14.35   -0.569747183278     0.2984141746E+01
  14.40   -0.569504165265     0.2984141305E+01
  14.45   -0.569262848162     0.2984140878E+01
  14.50   -0.569023213780     0.2984140464E+01
  14.55   -0.568785244200     0.2984140062E+01
  14.60   -0.568548921772     0.2984139672E+01
  14.65   -0.568314229104     0.2984139294E+01
  14.70   -0.568081149059     0.2984138926E+01
  14.75   -0.567849664751     0.2984138569E+01
  14.80   -0.567619759539     0.2984138222E+01
  14.85   -0.567391417024     0.2984137885E+01
  14.90   -0.567164621040     0.2984137557E+01
  14.95   -0.566939355655     0.2984137238E+01
  15.00   -0.566715605163     0.2984136927E+01
  15.05   -0.566493354081     0.2984136762E+01
  15.10   -0.566272587143     0.2984136600E+01
  15.15   -0.566053289299     0.2984136442E+01
  15.20   -0.565835445709     0.2984136287E+01
  15.25   -0.565619041740     0.2984136137E+01
  15.30   -0.565404062959     0.2984135989E+01
  15.35   -0.565190495135     0.2984135845E+01
  15.40   -0.564978324232     0.2984135704E+01
  15.45   -0.564767536403     0.2984135567E+01
  15.50   -0.564558117993     0.2984135432E+01
  15.55   -0.564350055529     0.2984135300E+01
  15.60   -0.564143335721     0.2984135172E+01
  15.65   -0.563937945457     0.2984135046E+01
  15.70   -0.563733871800     0.2984134923E+01
  15.75   -0.563531101985     0.2984134803E+01
  15.80   -0.563329623418     0.2984134685E+01
  15.85   -0.563129423669     0.2984134570E+01
  15.90   -0.562930490471     0.2984134457E+01
  15.95   -0.562732811720     0.2984134347E+01
  16.00   -0.562536375467     0.2984134239E+01
  16.05   -0.562341169920     0.2984134134E+01
  16.10   -0.562147183438     0.2984134031E+01
  16.15   -0.561954404531     0.2984133930E+01
  16.20   -0.561762821856     0.2984133831E+01
  16.25   -0.561572424214     0.2984133734E+01
  16.30   -0.561383200550     0.2984133640E+01
  16.35   -0.561195139947     0.2984133547E+01
  16.40   -0.561008231628     0.2984133457E+01
  16.45   -0.560822464951     0.2984133368E+01
  16.50   -0.560637829405     0.2984133281E+01
  16.55   -0.560454314612     0.2984133196E+01
  16.60   -0.560271910325     0.2984133113E+01
  16.65   -0.560090606420     0.2984133031E+01
  16.70   -0.559910392900     0.2984132952E+01
  16.75   -0.559731259890     0.2984132873E+01
  16.80   -0.559553197639     0.2984132797E+01
  16.85   -0.559376196509     0.2984132722E+01
  16.90   -0.559200246986     0.2984132649E+01
  16.95   -0.559025339666     0.2984132577E+01
  17.00   -0.558851465260     0.2984132506E+01
  17.05   -0.558678614594     0.2984132437E+01
  17.10   -0.558506778598     0.2984132370E+01
  17.15   -0.558335948316     0.2984132303E+01
  17.20   -0.558166114895     0.2984132238E+01
  17.25   -0.557997269588     0.2984132175E+01
  17.30   -0.557829403753     0.2984132113E+01
  17.35   -0.557662508847     0.2984132052E+01
  17.40   -0.557496576430     0.2984131992E+01
  17.45   -0.557331598159     0.2984131933E+01
  17.50   -0.557167565789     0.2984131876E+01
  17.55   -0.557004471170     0.2984131819E+01
  17.60   -0.556842306248     0.2984131764E+01
  17.65   -0.556681063061     0.2984131710E+01
  17.70   -0.556520733739     0.2984131657E+01
  17.75   -0.556361310502     0.2984131605E+01
  17.80   -0.556202785659     0.2984131554E+01
  17.85   -0.556045151607     0.2984131504E+01
  17.90   -0.555888400829     0.2984131455E+01
  17.95   -0.555732525894     0.2984131406E+01
  18.00   -0.555577519454     0.2984131359E+01
  18.05   -0.555423374244     0.2984131313E+01
  18.10   -0.555270083081     0.2984131268E+01
  18.15   -0.555117638861     0.2984131223E+01
  18.20   -0.554966034561     0.2984131179E+01
  18.25   -0.554815263235     0.2984131137E+01
  18.30   -0.554665318015     0.2984131095E+01
  18.35   -0.554516192107     0.2984131053E+01
  18.40   -0.554367878793     0.2984131013E+01
  18.45   -0.554220371431     0.2984130973E+01
  18.50   -0.554073663447     0.2984130934E+01
  18.55   -0.553927748342     0.2984130896E+01
  18.60   -0.553782619688     0.2984130859E+01
  18.65   -0.553638271126     0.2984130822E+01
  18.70   -0.553494696365     0.2984130786E+01
  18.75   -0.553351889184     0.2984130750E+01
  18.80   -0.553209843425     0.2984130715E+01
  18.85   -0.553068553001     0.2984130681E+01
  18.90   -0.552928011888     0.2984130648E+01
  18.95   -0.552788214124     0.2984130615E+01
  19.00   -0.552649153814     0.2984130583E+01
  19.05   -0.552510825124     0.2984130551E+01
  19.10   -0.552373222282     0.2984130520E+01
  19.15   -0.552236339576     0.2984130489E+01
  19.20   -0.552100171355     0.2984130459E+01
  19.25   -0.551964712027     0.2984130430E+01
  19.30   -0.551829956058     0.2984130401E+01
  19.35   -0.551695897974     0.2984130372E+01
  19.40   -0.551562532354     0.2984130344E+01
  19.45   -0.551429853836     0.2984130317E+01
  19.50   -0.551297857114     0.2984130290E+01
  19.55   -0.551166536935     0.2984130264E+01
  19.60   -0.551035888101     0.2984130238E+01
  19.65   -0.550905905466     0.2984130212E+01
  19.70   -0.550776583939     0.2984130187E+01
  19.75   -0.550647918479     0.2984130162E+01
  19.80   -0.550519904097     0.2984130138E+01
  19.85   -0.550392535855     0.2984130115E+01
  19.90   -0.550265808865     0.2984130091E+01
  19.95   -0.550139718287     0.2984130068E+01
  20.00   -0.550014259331     0.2984130046E+01


==> anc/a4.dat <==
   0.05   -1.993976609225   28.6677142109   28.6677142109   0.7268836598E+02
   0.10   -1.978242070848   25.4777625211   25.4777625211   0.6510722792E+02
   0.15   -1.955721557230   22.6209414949   22.6209414949   0.5805772282E+02
   0.20   -1.928620301703   20.1272213558   20.1272213558   0.5176574576E+02
   0.25   -1.898557110484   17.9740816378   17.9740816378   0.4625480390E+02
   0.30   -1.866704079430   16.1220344182   16.1220344182   0.4146903859E+02
   0.35   -1.833902894238   14.5289586794   14.5289586794   0.3732588623E+02
   0.40   -1.800754059430   13.1557476735   13.1557476735   0.3373919120E+02
   0.45   -1.767682960312   11.9681775564   11.9681775564   0.3062883807E+02
   0.50   -1.734987999974   10.9371487413   10.9371487413   0.2792413274E+02
   0.55   -1.702875459053   10.0382740470   10.0382740470   0.2556434067E+02
   0.60   -1.671484714445    9.2512540292    9.2512540292   0.2349801209E+02
   0.65   -1.640906514765    8.5592322810    8.5592322810   0.2168186995E+02
   0.70   -1.611196265615    7.9482081637    7.9482081637   0.2007961956E+02
   0.75   -1.582383723232    7.4065314906    7.4065314906   0.1866083579E+02
   0.80   -1.554480094445    6.9244803617    6.9244803617   0.1739998483E+02
   0.85   -1.527483255412    6.4939140283    6.4939140283   0.1627559194E+02
   0.90   -1.501381599236    6.1079898335    6.1079898335   0.1526954590E+02
   0.95   -1.476156879297    5.7609332958    5.7609332958   0.1436652371E+02
   1.00   -1.451786313378    5.4478515672    5.4478515672   0.1355351711E+02
   1.05   -1.428244141210    5.1645819789    5.1645819789   0.1281944394E+02
   1.10   -1.405502776148    4.9075688481    4.9075688481   0.1215482913E+02
   1.15   -1.383533654360    4.6737630108    4.6737630108   0.1155154278E+02
   1.20   -1.362307857834    4.4605396330    4.4605396330   0.1100258451E+02
   1.25   -1.341796567843    4.2656307455    4.2656307455   0.1050190564E+02
   1.30   -1.321971391111    4.0870696632    4.0870696632   0.1004426215E+02
   1.35   -1.302804590262    3.9231450265    3.9231450265   0.9625092659E+01
   1.40   -1.284269242342    3.7723626555    3.7723626555   0.9240416858E+01
   1.45   -1.266339343319    3.6334137705    3.6334137705   0.8886750749E+01
   1.50   -1.248989872122    3.5051484178    3.5051484178   0.8561035620E+01
   1.55   -1.232196824498    3.3865531672    3.3865531672   0.8260578353E+01
   1.60   -1.215937224505    3.2767323269    3.2767323269   0.7983001091E+01
   1.65   -1.200189119573    3.1748920665    3.1748920665   0.7726198659E+01
   1.70   -1.184931563658    3.0803269506    3.0803269506   0.7488302431E+01
   1.75   -1.170144591936    2.9924084813    2.9924084813   0.7267649565E+01
   1.80   -1.155809189658    2.9105753158    2.9105753158   0.7062756737E+01
   1.85   -1.141907257132    2.8343248904    2.8343248904   0.6872297644E+01
   1.90   -1.128421572357    2.7632062250    2.7632062250   0.6695083681E+01
   1.95   -1.115335752418    2.6968137253    2.6968137253   0.6530047293E+01
   2.00   -1.102634214495    2.6347818270    2.6347818270   0.6376227605E+01
   2.05   -1.090302137107    2.5767803570    2.5767803570   0.6232757965E+01
   2.10   -1.078325422035    2.5225105031    2.5225105031   0.6098855135E+01
   2.15   -1.066690657262    2.4717013044    2.4717013044   0.5973809883E+01
   2.20   -1.055385081140    2.4241065863    2.4241065863   0.5856978767E+01
   2.25   -1.044396547936    2.3795022786    2.3795022786   0.5747776952E+01
   2.30   -1.033713494853    2.3376840624    2.3376840624   0.5645671916E+01
   2.35   -1.023324910562    2.2984653003    2.2984653003   0.5550177912E+01
   2.40   -1.013220305259    2.2616752133    2.2616752133   0.5460851095E+01
   2.45   -1.003389682245    2.2271572697    2.2271572697   0.5377285225E+01
   2.50   -0.993823510990    2.1947677601    2.1947677601   0.5299107860E+01
   2.55   -0.984512701645    2.1643745325    2.1643745325   0.5225976989E+01
   2.60   -0.975448580940    2.1358558696    2.1358558696   0.5157578040E+01
   2.65   -0.966622869438    2.1090994883    2.1090994883   0.5093621217E+01
   2.70   -0.958027660049    2.0840016479    2.0840016479   0.5033839132E+01
   2.75   -0.949655397776    2.0604663533    2.0604663533   0.4977984688E+01
   2.80   -0.941498860610    2.0384046413    2.0384046413   0.4925829186E+01
   2.85   -0.933551141519    2.0177339414    2.0177339414   0.4877160630E+01
   2.90   -0.925805631477    1.9983775016    1.9983775016   0.4831782209E+01
   2.95   -0.918256003461    1.9802638721    1.9802638721   0.4789510930E+01
   3.00   -0.910896197382    1.9633264399    1.9633264399   0.4750176388E+01
   3.05   -0.903720405869    1.9475030100    1.9475030100   0.4713619664E+01
   3.10   -0.896723060877    1.9327354262    1.9327354262   0.4679692321E+01
   3.15   -0.889898821066    1.9189692289    1.9189692289   0.4648255508E+01
   3.20   -0.883242559896    1.9061533450    1.9061533450   0.4619179138E+01
   3.25   -0.876749354402    1.8942398072    1.8942398072   0.4592341156E+01
   3.30   -0.870414474617    1.8831834991    1.8831834991   0.4567626871E+01
   3.35   -0.864233373584    1.8729419238    1.8729419238   0.4544928341E+01
   3.40   -0.858201677938    1.8634749939    1.8634749939   0.4524143835E+01
   3.45   -0.852315179025    1.8547448401    1.8547448401   0.4505177323E+01
   3.50   -0.846569824512    1.8467156374    1.8467156374   0.4487938027E+01
   3.55   -0.840961710476    1.8393534467    1.8393534467   0.4472340007E+01
   3.60   -0.835487073930    1.8326260707    1.8326260707   0.4458301785E+01
   3.65   -0.830142285774    1.8265029224    1.8265029224   0.4445746003E+01
   3.70   -0.824923844132    1.8209549054    1.8209549054   0.4434599114E+01
   3.75   -0.819828368070    1.8159543046    1.8159543046   0.4424791095E+01
   3.80   -0.814852591655    1.8114746873    1.8114746873   0.4416255194E+01
   3.85   -0.809993358356    1.8074908121    1.8074908121   0.4408927693E+01
   3.90   -0.805247615745    1.8039785467    1.8039785467   0.4402747698E+01
   3.95   -0.800612410506    1.8009147925    1.8009147925   0.4397656940E+01
   4.00   -0.796084883713    1.7982774167    1.7982774167   0.4393599604E+01
   4.05   -0.791662266384    1.7960451898    1.7960451898   0.4390522170E+01
   4.10   -0.787341875275    1.7941977292    1.7941977292   0.4388373263E+01
   4.15   -0.783121108916    1.7927154479    1.7927154479   0.4387103526E+01
   4.20   -0.778997443871    1.7915795083    1.7915795083   0.4386665503E+01
   4.25   -0.774968431211    1.7907717795    1.7907717795   0.4387013527E+01
   4.30   -0.771031693188    1.7902747998    1.7902747998   0.4388103625E+01
   4.35   -0.767184920102    1.7900717417    1.7900717417   0.4389893433E+01
   4.40   -0.763425867345    1.7901463813    1.7901463813   0.4392342114E+01
   4.45   -0.759752352623    1.7904830696    1.7904830696   0.4395410290E+01
   4.50   -0.756162253331    1.7910667078    1.7910667078   0.4399059977E+01
   4.55   -0.752653504097    1.7918827241    1.7918827241   0.4403254527E+01
   4.60   -0.749224094456    1.7929170534    1.7929170534   0.4407958581E+01
   4.65   -0.745872066671    1.7941561189    1.7941561189   0.4413138016E+01
   4.70   -0.742595513684    1.7955868152    1.7955868152   0.4418759913E+01
   4.75   -0.739392577192    1.7971964940    1.7971964940   0.4424792513E+01
   4.80   -0.736261445833    1.7989729499    1.7989729499   0.4431205184E+01
   4.85   -0.733200353487    1.8009044090    1.8009044090   0.4437968398E+01
   4.90   -0.730207577685    1.8029795172    1.8029795172   0.4445053695E+01
   4.95   -0.727281438104    1.8051873308    1.8051873308   0.4452433667E+01
   5.00   -0.724420295168    1.8075173070    1.8075173070   0.4460081929E+01
   5.05   -0.721622548722    1.8099592956    1.8099592956   0.4467973102E+01
   5.10   -0.718886636800    1.8125035312    1.8125035312   0.4476082793E+01
   5.15   -0.716211034454    1.8151406261    1.8151406261   0.4484387579E+01
   5.20   -0.713594252670    1.8178615631    1.8178615631   0.4492864987E+01
   5.25   -0.711034837332    1.8206576892    1.8206576892   0.4501493479E+01
   5.30   -0.708531368268    1.8235207091    1.8235207091   0.4510252439E+01
   5.35   -0.706082458331    1.8264426793    1.8264426793   0.4519122154E+01
   5.40   -0.703686752554    1.8294160018    1.8294160018   0.4528083801E+01
   5.45   -0.701342927334    1.8324334182    1.8324334182   0.4537119432E+01
   5.50   -0.699049689676    1.8354880036    1.8354880036   0.4546211957E+01
   5.55   -0.696805776473    1.8385731607    1.8385731607   0.4555345130E+01
   5.60   -0.694609953821    1.8416826135    1.8416826135   0.4564503533E+01
   5.65   -0.692461016370    1.8448104010    1.8448104010   0.4573672561E+01
   5.70   -0.690357786715    1.8479508710    1.8479508710   0.4582838404E+01
   5.75   -0.688299114798    1.8510986733    1.8510986733   0.4591988028E+01
   5.80   -0.686283877355    1.8542487534    1.8542487534   0.4601109164E+01
   5.85   -0.684310977373    1.8573963449    1.8573963449   0.4610190281E+01
   5.90   -0.682379343576    1.8605369634    1.8605369634   0.4619220577E+01
   5.95   -0.680487929925    1.8636663984    1.8636663984   0.4628189952E+01
   6.00   -0.678635715133    1.8667807066    1.8667807066   0.4637088995E+01
   6.05   -0.676821702208    1.8698762040    1.8698762040   0.4645908960E+01
   6.10   -0.675044917991    1.8729494582    1.8729494582   0.4654641745E+01
   6.15   -0.673304412717    1.8759972811    1.8759972811   0.4663279876E+01
   6.20   -0.671599259589    1.8790167203    1.8790167203   0.4671816484E+01
   6.25   -0.669928554347    1.8820050516    1.8820050516   0.4680245281E+01
   6.30   -0.668291414864    1.8849597710    1.8849597710   0.4688560543E+01
   6.35   -0.666686980732    1.8878785862    1.8878785862   0.4696757087E+01
   6.40   -0.665114412865    1.8907594088    1.8907594088   0.4704830247E+01
   6.45   -0.663572893099    1.8936003459    1.8936003459   0.4712775856E+01
   6.50   -0.662061623810    1.8963996923    1.8963996923   0.4720590224E+01
   6.55   -0.660579827516    1.8991559220    1.8991559220   0.4728270114E+01
   6.60   -0.659126746505    1.9018676805    1.9018676805   0.4735812724E+01
   6.65   -0.657701642446    1.9045337765    1.9045337765   0.4743215663E+01
   6.70   -0.656303796020    1.9071531743    1.9071531743   0.4750476931E+01
   6.75   -0.654932506540    1.9097249858    1.9097249858   0.4757594902E+01
   6.80   -0.653587091581    1.9122484630    1.9122484630   0.4764568297E+01
   6.85   -0.652266886615    1.9147229903    1.9147229903   0.4771396170E+01
   6.90   -0.650971244639    1.9171480772    1.9171480772   0.4778077888E+01
   6.95   -0.649699535812    1.9195233513    1.9195233513   0.4784613106E+01
   7.00   -0.648451147096    1.9218485508    1.9218485508   0.4791001759E+01
   7.05   -0.647225481893    1.9241235183    1.9241235183   0.4797244035E+01
   7.10   -0.646021959688    1.9263481934    1.9263481934   0.4803340360E+01
   7.15   -0.644840015698    1.9285226070    1.9285226070   0.4809291386E+01
   7.20   -0.643679100517    1.9306468746    1.9306468746   0.4815097967E+01
   7.25   -0.642538679766    1.9327211903    1.9327211903   0.4820761149E+01
   7.30   -0.641418233754    1.9347458212    1.9347458212   0.4826282152E+01
   7.35   -0.640317257127    1.9367211017    1.9367211017   0.4831662360E+01
   7.40   -0.639235258534    1.9386474283    1.9386474283   0.4836903299E+01
   7.45   -0.638171760292    1.9405252543    1.9405252543   0.4842006632E+01
   7.50   -0.637126298048    1.9423550847    1.9423550847   0.4846974140E+01
   7.55   -0.636098420459    1.9441374722    1.9441374722   0.4851807716E+01
   7.60   -0.635087688864    1.9458730119    1.9458730119   0.4856509349E+01
   7.65   -0.634093676963    1.9475623376    1.9475623376   0.4861081112E+01
   7.70   -0.633115970503    1.9492061178    1.9492061178   0.4865525158E+01
   7.75   -0.632154166971    1.9508050515    1.9508050515   0.4869843704E+01
   7.80   -0.631207875281    1.9523598649    1.9523598649   0.4874039025E+01
   7.85   -0.630276715479    1.9538713078    1.9538713078   0.4878113444E+01
   7.90   -0.629360318442    1.9553401505    1.9553401505   0.4882069326E+01
   7.95   -0.628458325591    1.9567671809    1.9567671809   0.4885909066E+01
   8.00   -0.627570388600    1.9581532014    1.9581532014   0.4889635086E+01
   8.05   -0.626696169120    1.9594990264    1.9594990264   0.4893249829E+01
   8.10   -0.625835338502    1.9608054798    1.9608054798   0.4896755747E+01
   8.15   -0.624987577523    1.9620733926    1.9620733926   0.4900155303E+01
   8.20   -0.624152576126    1.9633036008    1.9633036008   0.4903450958E+01
   8.25   -0.623330033160    1.9644969436    1.9644969436   0.4906645173E+01
   8.30   -0.622519656123    1.9656542611    1.9656542611   0.4909740398E+01
   8.35   -0.621721160917    1.9667763929    1.9667763929   0.4912739075E+01
   8.40   -0.620934271605    1.9678641767    1.9678641767   0.4915643627E+01
   8.45   -0.620158720170    1.9689184461    1.9689184461   0.4918456458E+01
   8.50   -0.619394246288    1.9699400303    1.9699400303   0.4921179952E+01
   8.55   -0.618640597100    1.9709297519    1.9709297519   0.4923816464E+01
   8.60   -0.617897526990    1.9718884266    1.9718884266   0.4926368325E+01
   8.65   -0.617164797371    1.9728168615    1.9728168615   0.4928837832E+01
   8.70   -0.616442176475    1.9737158548    1.9737158548   0.4931227252E+01
   8.75   -0.615729439149    1.9745861945    1.9745861945   0.4933538817E+01
   8.80   -0.615026366654    1.9754286579    1.9754286579   0.4935774724E+01
   8.85   -0.614332746471    1.9762440112    1.9762440112   0.4937937131E+01
   8.90   -0.613648372116    1.9770330082    1.9770330082   0.4940028159E+01
   8.95   -0.612973042951    1.9777963907    1.9777963907   0.4942049889E+01
   9.00   -0.612306564009    1.9785348873    1.9785348873   0.4944004362E+01
   9.05   -0.611648745819    1.9792492134    1.9792492134   0.4945893577E+01
   9.10   -0.610999404236    1.9799400711    1.9799400711   0.4947719492E+01
   9.15   -0.610358360279    1.9806081483    1.9806081483   0.4949484023E+01
   9.20   -0.609725439970    1.9812541191    1.9812541191   0.4951189043E+01
   9.25   -0.609100474182    1.9818786435    1.9818786435   0.4952836383E+01
   9.30   -0.608483298485    1.9824823668    1.9824823668   0.4954427831E+01
   9.35   -0.607873753002    1.9830659203    1.9830659203   0.4955965132E+01
   9.40   -0.607271682267    1.9836299208    1.9836299208   0.4957449989E+01
   9.45   -0.606676935090    1.9841749704    1.9841749704   0.4958884062E+01
   9.50   -0.606089364421    1.9847016570    1.9847016570   0.4960268969E+01
   9.55   -0.605508827223    1.9852105541    1.9852105541   0.4961606288E+01
   9.60   -0.604935184345    1.9857022210    1.9857022210   0.4962897552E+01
   9.65   -0.604368300403    1.9861772026    1.9861772026   0.4964144255E+01
   9.70   -0.603808043660    1.9866360297    1.9866360297   0.4965347851E+01
   9.75   -0.603254285916    1.9870792195    1.9870792195   0.4966509754E+01
   9.80   -0.602706902393    1.9875072750    1.9875072750   0.4967631337E+01
   9.85   -0.602165771631    1.9879206860    1.9879206860   0.4968713935E+01
   9.90   -0.601630775387    1.9883199284    1.9883199284   0.4969758846E+01
   9.95   -0.601101798529    1.9887054654    1.9887054654   0.4970767328E+01
  10.00   -0.600578728944    1.9890777467    1.9890777467   0.4971740605E+01
  10.05   -0.600061457442    1.9894372096    1.9894372096   0.4972679863E+01
  10.10   -0.599549877666    1.9897842785    1.9897842785   0.4973586252E+01
  10.15   -0.599043886004    1.9901193656    1.9901193656   0.4974460890E+01
  10.20   -0.598543381505    1.9904428711    1.9904428711   0.4975304859E+01
  10.25   -0.598048265793    1.9907551831    1.9907551831   0.4976119207E+01
  10.30   -0.597558442995    1.9910566782    1.9910566782   0.4976904952E+01
  10.35   -0.597073819654    1.9913477217    1.9913477217   0.4977663078E+01
  10.40   -0.596594304664    1.9916286677    1.9916286677   0.4978394541E+01
  10.45   -0.596119809192    1.9918998593    1.9918998593   0.4979100262E+01
  10.50   -0.595650246610    1.9921616292    1.9921616292   0.4979781138E+01
  10.55   -0.595185532431    1.9924142997    1.9924142997   0.4980438034E+01
  10.60   -0.594725584236    1.9926581828    1.9926581828   0.4981071787E+01
  10.65   -0.594270321621    1.9928935809    1.9928935809   0.4981683209E+01
  10.70   -0.593819666127    1.9931207866    1.9931207866   0.4982273083E+01
  10.75   -0.593373541189    1.9933400832    1.9933400832   0.4982842167E+01
  10.80   -0.592931872072    1.9935517449    1.9935517449   0.4983391195E+01
  10.85   -0.592494585821    1.9937560369    1.9937560369   0.4983920877E+01
  10.90   -0.592061611205    1.9939532159    1.9939532159   0.4984431896E+01
  10.95   -0.591632878669    1.9941435303    1.9941435303   0.4984924915E+01
  11.00   -0.591208320279    1.9943272200    1.9943272200   0.4985400575E+01
  11.05   -0.590787869680    1.9945045172    1.9945045172   0.4985859494E+01
  11.10   -0.590371462043    1.9946756464    1.9946756464   0.4986302268E+01
  11.15   -0.589959034025    1.9948408246    1.9948408246   0.4986729475E+01
  11.20   -0.589550523724    1.9950002613    1.9950002613   0.4987141672E+01
  11.25   -0.589145870638    1.9951541593    1.9951541593   0.4987539397E+01
  11.30   -0.588745015621    1.9953027144    1.9953027144   0.4987923169E+01
  11.35   -0.588347900848    1.9954461156    1.9954461156   0.4988293489E+01
  11.40   -0.587954469773    1.9955845456    1.9955845456   0.4988650842E+01
  11.45   -0.587564667096    1.9957181810    1.9957181810   0.4988995695E+01
  11.50   -0.587178438725    1.9958471922    1.9958471922   0.4989328498E+01
  11.55   -0.586795731742    1.9959717436    1.9959717436   0.4989649686E+01
  11.60   -0.586416494371    1.9960919942    1.9960919942   0.4989959679E+01
  11.65   -0.586040675944    1.9962080973    1.9962080973   0.4990258882E+01
  11.70   -0.585668226872    1.9963202009    1.9963202009   0.4990547685E+01
  11.75   -0.585299098613    1.9964284479    1.9964284479   0.4990826464E+01
  11.80   -0.584933243643    1.9965329763    1.9965329763   0.4991095583E+01
  11.85   -0.584570615430    1.9966339191    1.9966339191   0.4991355392E+01
  11.90   -0.584211168406    1.9967314046    1.9967314046   0.4991606229E+01
  11.95   -0.583854857936    1.9968255567    1.9968255567   0.4991848419E+01
  12.00   -0.583501640301    1.9969164950    1.9969164950   0.4992082277E+01
  12.05   -0.583151472667    1.9970043347    1.9970043347   0.4992308104E+01
  12.10   -0.582804313061    1.9970891870    1.9970891870   0.4992526193E+01
  12.15   -0.582460120354    1.9971711591    1.9971711591   0.4992736825E+01
  12.20   -0.582118854230    1.9972503545    1.9972503545   0.4992940270E+01
  12.25   -0.581780475171    1.9973268728    1.9973268728   0.4993136791E+01
  12.30   -0.581444944434    1.9974008103    1.9974008103   0.4993326637E+01
  12.35   -0.581112224030    1.9974722596    1.9974722596   0.4993510053E+01
  12.40   -0.580782276704    1.9975413101    1.9975413101   0.4993687272E+01
  12.45   -0.580455065917    1.9976080481    1.9976080481   0.4993858518E+01
  12.50   -0.580130555829    1.9976725566    1.9976725566   0.4994024010E+01
  12.55   -0.579808711277    1.9977349157    1.9977349157   0.4994183955E+01
  12.60   -0.579489497761    1.9977952026    1.9977952026   0.4994338555E+01
  12.65   -0.579172881427    1.9978534918    1.9978534918   0.4994488004E+01
  12.70   -0.578858829050    1.9979098548    1.9979098548   0.4994632489E+01
  12.75   -0.578547308017    1.9979643608    1.9979643608   0.4994772190E+01
  12.80   -0.578238286314    1.9980170765    1.9980170765   0.4994907280E+01
  12.85   -0.577931732510    1.9980680660    1.9980680660   0.4995037926E+01
  12.90   -0.577627615743    1.9981173912    1.9981173912   0.4995164289E+01
  12.95   -0.577325905706    1.9981651116    1.9981651116   0.4995286524E+01
  13.00   -0.577026572633    1.9982112847    1.9982112847   0.4995404779E+01
  13.05   -0.576729587289    1.9982559658    1.9982559658   0.4995519199E+01
  13.10   -0.576434920950    1.9982992082    1.9982992082   0.4995629921E+01
  13.15   -0.576142545399    1.9983410634    1.9983410634   0.4995737079E+01
  13.20   -0.575852432909    1.9983815807    1.9983815807   0.4995840802E+01
  13.25   -0.575564556235    1.9984208078    1.9984208078   0.4995941212E+01
  13.30   -0.575278888597    1.9984587907    1.9984587907   0.4996038428E+01
  13.35   -0.574995403676    1.9984955736    1.9984955736   0.4996132565E+01
  13.40   -0.574714075597    1.9985311992    1.9985311992   0.4996223734E+01
  13.45   -0.574434878926    1.9985657084    1.9985657084   0.4996312039E+01
  13.50   -0.574157788652    1.9985991408    1.9985991408   0.4996397584E+01
  13.55   -0.573882780183    1.9986315346    1.9986315346   0.4996480468E+01
  13.60   -0.573609829334    1.9986629264    1.9986629264   0.4996560783E+01
  13.65   -0.573338912319    1.9986933515    1.9986933515   0.4996638623E+01
  13.70   -0.573070005742    1.9987228441    1.9987228441   0.4996714074E+01
  13.75   -0.572803086587    1.9987514368    1.9987514368   0.4996787222E+01
  13.80   -0.572538132211    1.9987791614    1.9987791614   0.4996858147E+01
  13.85   -0.572275120337    1.9988060481    1.9988060481   0.4996926928E+01
  13.90   -0.572014029042    1.9988321264    1.9988321264   0.4996993641E+01
  13.95   -0.571754836753    1.9988574245    1.9988574245   0.4997058358E+01
  14.00   -0.571497522239    1.9988819695    1.9988819695   0.4997121149E+01
  14.05   -0.571242064602    1.9989057876    1.9989057876   0.4997182081E+01
  14.10   -0.570988443272    1.9989289042    1.9989289042   0.4997241220E+01
  14.15   -0.570736637998    1.9989513433    1.9989513433   0.4997298628E+01
  14.20   -0.570486628842    1.9989731286    1.9989731286   0.4997354365E+01
  14.25   -0.570238396174    1.9989942825    1.9989942825   0.4997408489E+01
  14.30   -0.569991920665    1.9990148267    1.9990148267   0.4997461055E+01
  14.35   -0.569747183278    1.9990347822    1.9990347822   0.4997512118E+01
  14.40   -0.569504165265    1.9990541690    1.9990541690   0.4997561728E+01
  14.45   -0.569262848162    1.9990730067    1.9990730067   0.4997609937E+01
  14.50   -0.569023213780    1.9990913140    1.9990913140   0.4997656791E+01
  14.55   -0.568785244200    1.9991091087    1.9991091087   0.4997702337E+01
  14.60   -0.568548921772    1.9991264084    1.9991264084   0.4997746619E+01
  14.65   -0.568314229104    1.9991432296    1.9991432296   0.4997789681E+01
  14.70   -0.568081149059    1.9991595886    1.9991595886   0.4997831563E+01
  14.75   -0.567849664751    1.9991755008    1.9991755008   0.4997872305E+01
  14.80   -0.567619759539    1.9991909812    1.9991909812   0.4997911946E+01
  14.85   -0.567391417024    1.9992060441    1.9992060441   0.4997950521E+01
  14.90   -0.567164621040    1.9992207036    1.9992207036   0.4997988068E+01
  14.95   -0.566939355655    1.9992349728    1.9992349728   0.4998024620E+01
  15.00   -0.566715605163    1.9992488648    1.9992488648   0.4998060209E+01
  15.05   -0.566493354081    1.9992623920    1.9992623920   0.4998094868E+01
  15.10   -0.566272587143    1.9992755663    1.9992755663   0.4998128627E+01
  15.15   -0.566053289299    1.9992883992    1.9992883992   0.4998161516E+01
  15.20   -0.565835445709    1.9993009019    1.9993009019   0.4998193562E+01
  15.25   -0.565619041740    1.9993130850    1.9993130850   0.4998224794E+01
  15.30   -0.565404062959    1.9993249590    1.9993249590   0.4998255238E+01
  15.35   -0.565190495135    1.9993365337    1.9993365337   0.4998284919E+01
  15.40   -0.564978324232    1.9993478188    1.9993478188   0.4998313861E+01
  15.45   -0.564767536403    1.9993588235    1.9993588235   0.4998342089E+01
  15.50   -0.564558117993    1.9993695567    1.9993695567   0.4998369625E+01
  15.55   -0.564350055529    1.9993800270    1.9993800270   0.4998396490E+01
  15.60   -0.564143335721    1.9993902428    1.9993902428   0.4998422706E+01
  15.65   -0.563937945457    1.9994002119    1.9994002119   0.4998448293E+01
  15.70   -0.563733871800    1.9994099422    1.9994099422   0.4998473272E+01
  15.75   -0.563531101985    1.9994194409    1.9994194409   0.4998497660E+01
  15.80   -0.563329623418    1.9994287154    1.9994287154   0.4998521477E+01
  15.85   -0.563129423669    1.9994377726    1.9994377726   0.4998544739E+01
  15.90   -0.562930490471    1.9994466190    1.9994466190   0.4998567464E+01
  15.95   -0.562732811720    1.9994552611    1.9994552611   0.4998589668E+01
  16.00   -0.562536375467    1.9994637052    1.9994637052   0.4998611366E+01
  16.05   -0.562341169920    1.9994719572    1.9994719572   0.4998632575E+01
  16.10   -0.562147183438    1.9994800230    1.9994800230   0.4998653309E+01
  16.15   -0.561954404531    1.9994879080    1.9994879080   0.4998673582E+01
  16.20   -0.561762821856    1.9994956177    1.9994956177   0.4998693408E+01
  16.25   -0.561572424214    1.9995031572    1.9995031572   0.4998712799E+01
  16.30   -0.561383200550    1.9995105316    1.9995105316   0.4998731769E+01
  16.35   -0.561195139947    1.9995177457    1.9995177457   0.4998750330E+01
  16.40   -0.561008231628    1.9995248042    1.9995248042   0.4998768494E+01
  16.45   -0.560822464951    1.9995317116    1.9995317116   0.4998786273E+01
  16.50   -0.560637829405    1.9995384723    1.9995384723   0.4998803676E+01
  16.55   -0.560454314612    1.9995450904    1.9995450904   0.4998820716E+01
  16.60   -0.560271910325    1.9995515700    1.9995515700   0.4998837402E+01
  16.65   -0.560090606420    1.9995579151    1.9995579151   0.4998853745E+01
  16.70   -0.559910392900    1.9995641295    1.9995641295   0.4998869753E+01
  16.75   -0.559731259890    1.9995702167    1.9995702167   0.4998885437E+01
  16.80   -0.559553197639    1.9995761803    1.9995761803   0.4998900806E+01
  16.85   -0.559376196509    1.9995820239    1.9995820239   0.4998915867E+01
  16.90   -0.559200246986    1.9995877505    1.9995877505   0.4998930630E+01
  16.95   -0.559025339666    1.9995933636    1.9995933636   0.4998945102E+01
  17.00   -0.558851465260    1.9995988661    1.9995988661   0.4998959292E+01
  17.05   -0.558678614594    1.9996042610    1.9996042610   0.4998973206E+01
  17.10   -0.558506778598    1.9996095512    1.9996095512   0.4998986853E+01
  17.15   -0.558335948316    1.9996147396    1.9996147396   0.4999000240E+01
  17.20   -0.558166114895    1.9996198287    1.9996198287   0.4999013372E+01
  17.25   -0.557997269588    1.9996248213    1.9996248213   0.4999026258E+01
  17.30   -0.557829403753    1.9996297198    1.9996297198   0.4999038903E+01
  17.35   -0.557662508847    1.9996345267    1.9996345267   0.4999051313E+01
  17.40   -0.557496576430    1.9996392444    1.9996392444   0.4999063495E+01
  17.45   -0.557331598159    1.9996438751    1.9996438751   0.4999075454E+01
  17.50   -0.557167565789    1.9996484211    1.9996484211   0.4999087196E+01
  17.55   -0.557004471170    1.9996528844    1.9996528844   0.4999098727E+01
  17.60   -0.556842306248    1.9996572673    1.9996572673   0.4999110052E+01
  17.65   -0.556681063061    1.9996615716    1.9996615716   0.4999121175E+01
  17.70   -0.556520733739    1.9996657994    1.9996657994   0.4999132102E+01
  17.75   -0.556361310502    1.9996699525    1.9996699525   0.4999142837E+01
  17.80   -0.556202785659    1.9996740328    1.9996740328   0.4999153386E+01
  17.85   -0.556045151607    1.9996780419    1.9996780419   0.4999163753E+01
  17.90   -0.555888400829    1.9996819818    1.9996819818   0.4999173941E+01
  17.95   -0.555732525894    1.9996858539    1.9996858539   0.4999183956E+01
  18.00   -0.555577519454    1.9996896599    1.9996896599   0.4999193802E+01
  18.05   -0.555423374244    1.9996934014    1.9996934014   0.4999203482E+01
  18.10   -0.555270083081    1.9996970799    1.9996970799   0.4999213000E+01
  18.15   -0.555117638861    1.9997006969    1.9997006969   0.4999222360E+01
  18.20   -0.554966034561    1.9997042537    1.9997042537   0.4999231565E+01
  18.25   -0.554815263235    1.9997077518    1.9997077518   0.4999240620E+01
  18.30   -0.554665318015    1.9997111925    1.9997111925   0.4999249527E+01
  18.35   -0.554516192107    1.9997145771    1.9997145771   0.4999258291E+01
  18.40   -0.554367878793    1.9997179069    1.9997179069   0.4999266913E+01
  18.45   -0.554220371431    1.9997211831    1.9997211831   0.4999275397E+01
  18.50   -0.554073663447    1.9997244068    1.9997244068   0.4999283747E+01
  18.55   -0.553927748342    1.9997275794    1.9997275794   0.4999291965E+01
  18.60   -0.553782619688    1.9997307017    1.9997307017   0.4999300054E+01
  18.65   -0.553638271126    1.9997337751    1.9997337751   0.4999308017E+01
  18.70   -0.553494696365    1.9997368004    1.9997368004   0.4999315856E+01
  18.75   -0.553351889184    1.9997397788    1.9997397788   0.4999323575E+01
  18.80   -0.553209843425    1.9997427113    1.9997427113   0.4999331175E+01
  18.85   -0.553068553001    1.9997455987    1.9997455987   0.4999338659E+01
  18.90   -0.552928011888    1.9997484421    1.9997484421   0.4999346030E+01
  18.95   -0.552788214124    1.9997512424    1.9997512424   0.4999353290E+01
  19.00   -0.552649153814    1.9997540005    1.9997540005   0.4999360441E+01
  19.05   -0.552510825124    1.9997567172    1.9997567172   0.4999367485E+01
  19.10   -0.552373222282    1.9997593934    1.9997593934   0.4999374426E+01
  19.15   -0.552236339576    1.9997620300    1.9997620300   0.4999381263E+01
  19.20   -0.552100171355    1.9997646276    1.9997646276   0.4999388001E+01
  19.25   -0.551964712027    1.9997671871    1.9997671871   0.4999394640E+01
  19.30   -0.551829956058    1.9997697093    1.9997697093   0.4999401183E+01
  19.35   -0.551695897974    1.9997721949    1.9997721949   0.4999407632E+01
  19.40   -0.551562532354    1.9997746445    1.9997746445   0.4999413988E+01
  19.45   -0.551429853836    1.9997770590    1.9997770590   0.4999420253E+01
  19.50   -0.551297857114    1.9997794390    1.9997794390   0.4999426429E+01
  19.55   -0.551166536935    1.9997817851    1.9997817851   0.4999432517E+01
  19.60   -0.551035888101    1.9997840980    1.9997840980   0.4999438520E+01
  19.65   -0.550905905466    1.9997863784    1.9997863784   0.4999444439E+01
  19.70   -0.550776583939    1.9997886268    1.9997886268   0.4999450276E+01
  19.75   -0.550647918479    1.9997908439    1.9997908439   0.4999456031E+01
  19.80   -0.550519904097    1.9997930302    1.9997930302   0.4999461707E+01
  19.85   -0.550392535855    1.9997951862    1.9997951862   0.4999467305E+01
  19.90   -0.550265808865    1.9997973127    1.9997973127   0.4999472826E+01
  19.95   -0.550139718287    1.9997994100    1.9997994100   0.4999478272E+01
  20.00   -0.550014259331    1.9998014788    1.9998014788   0.4999483644E+01


==> anc/adcor.dat <==
   0.05   0.99127269E+00   0.12436502E-01
   0.10   0.96956974E+00   0.37568633E-01
   0.15   0.94017383E+00   0.64784622E-01
   0.20   0.90668924E+00   0.89672816E-01
   0.25   0.87147226E+00   0.11079596E+00
   0.30   0.83601782E+00   0.12802564E+00
   0.35   0.80124623E+00   0.14174640E+00
   0.40   0.76770131E+00   0.15249447E+00
   0.45   0.73568300E+00   0.16080392E+00
   0.50   0.70533477E+00   0.16714875E+00
   0.55   0.67670105E+00   0.17192777E+00
   0.60   0.64976469E+00   0.17546735E+00
   0.65   0.62447145E+00   0.17803059E+00
   0.70   0.60074587E+00   0.17982783E+00
   0.75   0.57850165E+00   0.18102661E+00
   0.80   0.55764820E+00   0.18176010E+00
   0.85   0.53809486E+00   0.18213415E+00
   0.90   0.51975342E+00   0.18223292E+00
   0.95   0.50253968E+00   0.18212342E+00
   1.00   0.48637425E+00   0.18185903E+00
   1.05   0.47118288E+00   0.18148234E+00
   1.10   0.45689660E+00   0.18102736E+00
   1.15   0.44345152E+00   0.18052124E+00
   1.20   0.43078873E+00   0.17998566E+00
   1.25   0.41885392E+00   0.17943793E+00
   1.30   0.40759711E+00   0.17889185E+00
   1.35   0.39697237E+00   0.17835836E+00
   1.40   0.38693744E+00   0.17784616E+00
   1.45   0.37745349E+00   0.17736209E+00
   1.50   0.36848477E+00   0.17691149E+00
   1.55   0.35999842E+00   0.17649849E+00
   1.60   0.35196416E+00   0.17612626E+00
   1.65   0.34435409E+00   0.17579715E+00
   1.70   0.33714250E+00   0.17551287E+00
   1.75   0.33030563E+00   0.17527461E+00
   1.80   0.32382154E+00   0.17508312E+00
   1.85   0.31766995E+00   0.17493879E+00
   1.90   0.31183208E+00   0.17484174E+00
   1.95   0.30629052E+00   0.17479186E+00
   2.00   0.30102913E+00   0.17478883E+00
   2.05   0.29603292E+00   0.17483221E+00
   2.10   0.29128795E+00   0.17492140E+00
   2.15   0.28678127E+00   0.17505572E+00
   2.20   0.28250078E+00   0.17523439E+00
   2.25   0.27843523E+00   0.17545659E+00
   2.30   0.27457411E+00   0.17572141E+00
   2.35   0.27090758E+00   0.17602791E+00
   2.40   0.26742645E+00   0.17637514E+00
   2.45   0.26412211E+00   0.17676207E+00
   2.50   0.26098648E+00   0.17718767E+00
   2.55   0.25801200E+00   0.17765090E+00
   2.60   0.25519152E+00   0.17815068E+00
   2.65   0.25251836E+00   0.17868593E+00
   2.70   0.24998619E+00   0.17925553E+00
   2.75   0.24758907E+00   0.17985839E+00
   2.80   0.24532136E+00   0.18049336E+00
   2.85   0.24317776E+00   0.18115931E+00
   2.90   0.24115324E+00   0.18185510E+00
   2.95   0.23924301E+00   0.18257956E+00
   3.00   0.23744256E+00   0.18333153E+00
   3.05   0.23574759E+00   0.18410982E+00
   3.10   0.23415400E+00   0.18491324E+00
   3.15   0.23265789E+00   0.18574060E+00
   3.20   0.23125554E+00   0.18659069E+00
   3.25   0.22994341E+00   0.18746230E+00
   3.30   0.22871807E+00   0.18835419E+00
   3.35   0.22757629E+00   0.18926515E+00
   3.40   0.22651493E+00   0.19019393E+00
   3.45   0.22553098E+00   0.19113929E+00
   3.50   0.22462157E+00   0.19209997E+00
   3.55   0.22378389E+00   0.19307474E+00
   3.60   0.22301528E+00   0.19406233E+00
   3.65   0.22231313E+00   0.19506148E+00
   3.70   0.22167493E+00   0.19607095E+00
   3.75   0.22109826E+00   0.19708948E+00
   3.80   0.22058077E+00   0.19811581E+00
   3.85   0.22012016E+00   0.19914871E+00
   3.90   0.21971421E+00   0.20018695E+00
   3.95   0.21936077E+00   0.20122928E+00
   4.00   0.21905773E+00   0.20227451E+00
   4.05   0.21880304E+00   0.20332144E+00
   4.10   0.21859471E+00   0.20436887E+00
   4.15   0.21843079E+00   0.20541565E+00
   4.20   0.21830938E+00   0.20646063E+00
   4.25   0.21822861E+00   0.20750270E+00
   4.30   0.21818667E+00   0.20854076E+00
   4.35   0.21818179E+00   0.20957376E+00
   4.40   0.21821223E+00   0.21060065E+00
   4.45   0.21827629E+00   0.21162044E+00
   4.50   0.21837232E+00   0.21263217E+00
   4.55   0.21849868E+00   0.21363489E+00
   4.60   0.21865380E+00   0.21462773E+00
   4.65   0.21883612E+00   0.21560983E+00
   4.70   0.21904412E+00   0.21658038E+00
   4.75   0.21927634E+00   0.21753863E+00
   4.80   0.21953131E+00   0.21848384E+00
   4.85   0.21980762E+00   0.21941535E+00
   4.90   0.22010392E+00   0.22033252E+00
   4.95   0.22041884E+00   0.22123478E+00
   5.00   0.22075109E+00   0.22212158E+00
   5.05   0.22109939E+00   0.22299245E+00
   5.10   0.22146251E+00   0.22384693E+00
   5.15   0.22183926E+00   0.22468464E+00
   5.20   0.22222845E+00   0.22550524E+00
   5.25   0.22262898E+00   0.22630842E+00
   5.30   0.22303975E+00   0.22709392E+00
   5.35   0.22345970E+00   0.22786154E+00
   5.40   0.22388781E+00   0.22861112E+00
   5.45   0.22432311E+00   0.22934252E+00
   5.50   0.22476464E+00   0.23005568E+00
   5.55   0.22521150E+00   0.23075053E+00
   5.60   0.22566281E+00   0.23142708E+00
   5.65   0.22611774E+00   0.23208536E+00
   5.70   0.22657550E+00   0.23272544E+00
   5.75   0.22703530E+00   0.23334741E+00
   5.80   0.22749643E+00   0.23395139E+00
   5.85   0.22795820E+00   0.23453756E+00
   5.90   0.22841994E+00   0.23510609E+00
   5.95   0.22888103E+00   0.23565718E+00
   6.00   0.22934088E+00   0.23619108E+00
   6.05   0.22979893E+00   0.23670803E+00
   6.10   0.23025467E+00   0.23720831E+00
   6.15   0.23070759E+00   0.23769220E+00
   6.20   0.23115725E+00   0.23816001E+00
   6.25   0.23160320E+00   0.23861206E+00
   6.30   0.23204506E+00   0.23904867E+00
   6.35   0.23248245E+00   0.23947019E+00
   6.40   0.23291502E+00   0.23987695E+00
   6.45   0.23334246E+00   0.24026932E+00
   6.50   0.23376450E+00   0.24064766E+00
   6.55   0.23418085E+00   0.24101232E+00
   6.60   0.23459128E+00   0.24136367E+00
   6.65   0.23499559E+00   0.24170209E+00
   6.70   0.23539357E+00   0.24202794E+00
   6.75   0.23578505E+00   0.24234159E+00
   6.80   0.23616990E+00   0.24264341E+00
   6.85   0.23654797E+00   0.24293375E+00
   6.90   0.23691917E+00   0.24321298E+00
   6.95   0.23728338E+00   0.24348145E+00
   7.00   0.23764055E+00   0.24373952E+00
   7.05   0.23799061E+00   0.24398753E+00
   7.10   0.23833352E+00   0.24422583E+00
   7.15   0.23866925E+00   0.24445474E+00
   7.20   0.23899778E+00   0.24467460E+00
   7.25   0.23931911E+00   0.24488573E+00
   7.30   0.23963325E+00   0.24508843E+00
   7.35   0.23994022E+00   0.24528302E+00
   7.40   0.24024005E+00   0.24546979E+00
   7.45   0.24053279E+00   0.24564903E+00
   7.50   0.24081847E+00   0.24582103E+00
   7.55   0.24109715E+00   0.24598606E+00
   7.60   0.24136891E+00   0.24614438E+00
   7.65   0.24163382E+00   0.24629626E+00
   7.70   0.24189194E+00   0.24644194E+00
   7.75   0.24214337E+00   0.24658168E+00
   7.80   0.24238820E+00   0.24671569E+00
   7.85   0.24262651E+00   0.24684421E+00
   7.90   0.24285841E+00   0.24696746E+00
   7.95   0.24308400E+00   0.24708565E+00
   8.00   0.24330338E+00   0.24719897E+00
   8.05   0.24351666E+00   0.24730764E+00
   8.10   0.24372396E+00   0.24741184E+00
   8.15   0.24392537E+00   0.24751175E+00
   8.20   0.24412103E+00   0.24760754E+00
   8.25   0.24431103E+00   0.24769939E+00
   8.30   0.24449550E+00   0.24778746E+00
   8.35   0.24467456E+00   0.24787191E+00
   8.40   0.24484832E+00   0.24795287E+00
   8.45   0.24501690E+00   0.24803051E+00
   8.50   0.24518042E+00   0.24810496E+00
   8.55   0.24533900E+00   0.24817635E+00
   8.60   0.24549275E+00   0.24824481E+00
   8.65   0.24564178E+00   0.24831046E+00
   8.70   0.24578622E+00   0.24837342E+00
   8.75   0.24592618E+00   0.24843380E+00
   8.80   0.24606178E+00   0.24849172E+00
   8.85   0.24619312E+00   0.24854727E+00
   8.90   0.24632031E+00   0.24860055E+00
   8.95   0.24644348E+00   0.24865167E+00
   9.00   0.24656271E+00   0.24870070E+00
   9.05   0.24667813E+00   0.24874775E+00
   9.10   0.24678984E+00   0.24879289E+00
   9.15   0.24689793E+00   0.24883620E+00
   9.20   0.24700252E+00   0.24887776E+00
   9.25   0.24710369E+00   0.24891765E+00
   9.30   0.24720156E+00   0.24895593E+00
   9.35   0.24729621E+00   0.24899268E+00
   9.40   0.24738774E+00   0.24902795E+00
   9.45   0.24747623E+00   0.24906181E+00
   9.50   0.24756179E+00   0.24909432E+00
   9.55   0.24764450E+00   0.24912553E+00
   9.60   0.24772444E+00   0.24915551E+00
   9.65   0.24780170E+00   0.24918430E+00
   9.70   0.24787636E+00   0.24921195E+00
   9.75   0.24794851E+00   0.24923851E+00
   9.80   0.24801821E+00   0.24926402E+00
   9.85   0.24808555E+00   0.24928854E+00
   9.90   0.24815059E+00   0.24931209E+00
   9.95   0.24821342E+00   0.24933473E+00
  10.00   0.24827411E+00   0.24935648E+00
  10.05   0.24833271E+00   0.24937739E+00
  10.10   0.24838930E+00   0.24939750E+00
  10.15   0.24844395E+00   0.24941682E+00
  10.20   0.24849671E+00   0.24943541E+00
  10.25   0.24854765E+00   0.24945328E+00
  10.30   0.24859683E+00   0.24947047E+00
  10.35   0.24864430E+00   0.24948700E+00
  10.40   0.24869013E+00   0.24950291E+00
  10.45   0.24873436E+00   0.24951822E+00
  10.50   0.24877705E+00   0.24953295E+00
  10.55   0.24881826E+00   0.24954712E+00
  10.60   0.24885802E+00   0.24956077E+00
  10.65   0.24889640E+00   0.24957391E+00
  10.70   0.24893343E+00   0.24958656E+00
  10.75   0.24896916E+00   0.24959874E+00
  10.80   0.24900364E+00   0.24961047E+00
  10.85   0.24903691E+00   0.24962177E+00
  10.90   0.24906901E+00   0.24963266E+00
  10.95   0.24909999E+00   0.24964315E+00
  11.00   0.24912987E+00   0.24965326E+00
  11.05   0.24915870E+00   0.24966301E+00
  11.10   0.24918651E+00   0.24967240E+00
  11.15   0.24921334E+00   0.24968146E+00
  11.20   0.24923923E+00   0.24969020E+00
  11.25   0.24926420E+00   0.24969863E+00
  11.30   0.24928829E+00   0.24970676E+00
  11.35   0.24931153E+00   0.24971460E+00
  11.40   0.24933395E+00   0.24972217E+00
  11.45   0.24935558E+00   0.24972948E+00
  11.50   0.24937644E+00   0.24973653E+00
  11.55   0.24939657E+00   0.24974334E+00
  11.60   0.24941598E+00   0.24974992E+00
  11.65   0.24943471E+00   0.24975627E+00
  11.70   0.24945278E+00   0.24976241E+00
  11.75   0.24947021E+00   0.24976834E+00
  11.80   0.24948702E+00   0.24977407E+00
  11.85   0.24950324E+00   0.24977961E+00
  11.90   0.24951889E+00   0.24978497E+00
  11.95   0.24953399E+00   0.24979015E+00
  12.00   0.24954855E+00   0.24979516E+00
  12.05   0.24956260E+00   0.24980000E+00
  12.10   0.24957616E+00   0.24980469E+00
  12.15   0.24958924E+00   0.24980923E+00
  12.20   0.24960187E+00   0.24981362E+00
  12.25   0.24961405E+00   0.24981788E+00
  12.30   0.24962580E+00   0.24982200E+00
  12.35   0.24963714E+00   0.24982598E+00
  12.40   0.24964808E+00   0.24982985E+00
  12.45   0.24965865E+00   0.24983359E+00
  12.50   0.24966884E+00   0.24983722E+00
  12.55   0.24967868E+00   0.24984074E+00
  12.60   0.24968817E+00   0.24984415E+00
  12.65   0.24969734E+00   0.24984746E+00
  12.70   0.24970619E+00   0.24985067E+00
  12.75   0.24971473E+00   0.24985378E+00
  12.80   0.24972298E+00   0.24985680E+00
  12.85   0.24973094E+00   0.24985974E+00
  12.90   0.24973862E+00   0.24986258E+00
  12.95   0.24974605E+00   0.24986535E+00
  13.00   0.24975322E+00   0.24986803E+00
  13.05   0.24976014E+00   0.24987064E+00
  13.10   0.24976683E+00   0.24987317E+00
  13.15   0.24977329E+00   0.24987564E+00
  13.20   0.24977953E+00   0.24987803E+00
  13.25   0.24978555E+00   0.24988036E+00
  13.30   0.24979138E+00   0.24988262E+00
  13.35   0.24979700E+00   0.24988483E+00
  13.40   0.24980244E+00   0.24988697E+00
  13.45   0.24980770E+00   0.24988905E+00
  13.50   0.24981278E+00   0.24989108E+00
  13.55   0.24981769E+00   0.24989306E+00
  13.60   0.24982243E+00   0.24989498E+00
  13.65   0.24982702E+00   0.24989685E+00
  13.70   0.24983146E+00   0.24989868E+00
  13.75   0.24983575E+00   0.24990046E+00
  13.80   0.24983990E+00   0.24990219E+00
  13.85   0.24984392E+00   0.24990388E+00
  13.90   0.24984780E+00   0.24990553E+00
  13.95   0.24985156E+00   0.24990713E+00
  14.00   0.24985519E+00   0.24990870E+00
  14.05   0.24985871E+00   0.24991023E+00
  14.10   0.24986212E+00   0.24991172E+00
  14.15   0.24986541E+00   0.24991317E+00
  14.20   0.24986861E+00   0.24991459E+00
  14.25   0.24987170E+00   0.24991598E+00
  14.30   0.24987469E+00   0.24991733E+00
  14.35   0.24987759E+00   0.24991866E+00
  14.40   0.24988039E+00   0.24991995E+00
  14.45   0.24988311E+00   0.24992121E+00
  14.50   0.24988575E+00   0.24992244E+00
  14.55   0.24988830E+00   0.24992365E+00
  14.60   0.24989078E+00   0.24992483E+00
  14.65   0.24989318E+00   0.24992598E+00
  14.70   0.24989551E+00   0.24992711E+00
  14.75   0.24989776E+00   0.24992821E+00
  14.80   0.24989995E+00   0.24992929E+00
  14.85   0.24990207E+00   0.24993035E+00
  14.90   0.24990413E+00   0.24993138E+00
  14.95   0.24990613E+00   0.24993239E+00
  15.00   0.24990807E+00   0.24993338E+00
  15.05   0.24990995E+00   0.24993435E+00
  15.10   0.24991178E+00   0.24993530E+00
  15.15   0.24991355E+00   0.24993623E+00
  15.20   0.24991528E+00   0.24993714E+00
  15.25   0.24991695E+00   0.24993803E+00
  15.30   0.24991858E+00   0.24993891E+00
  15.35   0.24992016E+00   0.24993976E+00
  15.40   0.24992169E+00   0.24994060E+00
  15.45   0.24992319E+00   0.24994143E+00
  15.50   0.24992464E+00   0.24994224E+00
  15.55   0.24992605E+00   0.24994303E+00
  15.60   0.24992742E+00   0.24994380E+00
  15.65   0.24992876E+00   0.24994457E+00
  15.70   0.24993006E+00   0.24994531E+00
  15.75   0.24993132E+00   0.24994605E+00
  15.80   0.24993255E+00   0.24994677E+00
  15.85   0.24993375E+00   0.24994748E+00
  15.90   0.24993491E+00   0.24994817E+00
  15.95   0.24993605E+00   0.24994885E+00
  16.00   0.24993716E+00   0.24994952E+00
  16.05   0.24993823E+00   0.24995018E+00
  16.10   0.24993928E+00   0.24995082E+00
  16.15   0.24994031E+00   0.24995145E+00
  16.20   0.24994131E+00   0.24995208E+00
  16.25   0.24994228E+00   0.24995269E+00
  16.30   0.24994323E+00   0.24995329E+00
  16.35   0.24994415E+00   0.24995388E+00
  16.40   0.24994506E+00   0.24995446E+00
  16.45   0.24994594E+00   0.24995503E+00
  16.50   0.24994680E+00   0.24995559E+00
  16.55   0.24994763E+00   0.24995614E+00
  16.60   0.24994845E+00   0.24995668E+00
  16.65   0.24994925E+00   0.24995722E+00
  16.70   0.24995003E+00   0.24995774E+00
  16.75   0.24995080E+00   0.24995825E+00
  16.80   0.24995154E+00   0.24995876E+00
  16.85   0.24995227E+00   0.24995926E+00
  16.90   0.24995298E+00   0.24995975E+00
  16.95   0.24995368E+00   0.24996023E+00
  17.00   0.24995436E+00   0.24996071E+00
  17.05   0.24995503E+00   0.24996118E+00
  17.10   0.24995568E+00   0.24996164E+00
  17.15   0.24995631E+00   0.24996209E+00
  17.20   0.24995694E+00   0.24996254E+00
  17.25   0.24995755E+00   0.24996297E+00
  17.30   0.24995814E+00   0.24996341E+00
  17.35   0.24995873E+00   0.24996383E+00
  17.40   0.24995930E+00   0.24996425E+00
  17.45   0.24995986E+00   0.24996466E+00
  17.50   0.24996041E+00   0.24996507E+00
  17.55   0.24996095E+00   0.24996547E+00
  17.60   0.24996147E+00   0.24996586E+00
  17.65   0.24996199E+00   0.24996625E+00
  17.70   0.24996249E+00   0.24996663E+00
  17.75   0.24996299E+00   0.24996701E+00
  17.80   0.24996348E+00   0.24996738E+00
  17.85   0.24996395E+00   0.24996775E+00
  17.90   0.24996442E+00   0.24996811E+00
  17.95   0.24996488E+00   0.24996846E+00
  18.00   0.24996533E+00   0.24996881E+00
  18.05   0.24996577E+00   0.24996916E+00
  18.10   0.24996620E+00   0.24996950E+00
  18.15   0.24996663E+00   0.24996983E+00
  18.20   0.24996704E+00   0.24997016E+00
  18.25   0.24996745E+00   0.24997049E+00
  18.30   0.24996786E+00   0.24997081E+00
  18.35   0.24996825E+00   0.24997113E+00
  18.40   0.24996864E+00   0.24997144E+00
  18.45   0.24996902E+00   0.24997175E+00
  18.50   0.24996940E+00   0.24997205E+00
  18.55   0.24996976E+00   0.24997235E+00
  18.60   0.24997012E+00   0.24997265E+00
  18.65   0.24997048E+00   0.24997294E+00
  18.70   0.24997083E+00   0.24997322E+00
  18.75   0.24997117E+00   0.24997351E+00
  18.80   0.24997151E+00   0.24997379E+00
  18.85   0.24997184E+00   0.24997406E+00
  18.90   0.24997217E+00   0.24997434E+00
  18.95   0.24997249E+00   0.24997460E+00
  19.00   0.24997281E+00   0.24997487E+00
  19.05   0.24997312E+00   0.24997513E+00
  19.10   0.24997342E+00   0.24997539E+00
  19.15   0.24997372E+00   0.24997564E+00
  19.20   0.24997402E+00   0.24997589E+00
  19.25   0.24997431E+00   0.24997614E+00
  19.30   0.24997460E+00   0.24997639E+00
  19.35   0.24997488E+00   0.24997663E+00
  19.40   0.24997516E+00   0.24997687E+00
  19.45   0.24997543E+00   0.24997710E+00
  19.50   0.24997570E+00   0.24997733E+00
  19.55   0.24997597E+00   0.24997756E+00
  19.60   0.24997623E+00   0.24997779E+00
  19.65   0.24997648E+00   0.24997801E+00
  19.70   0.24997674E+00   0.24997823E+00
  19.75   0.24997699E+00   0.24997845E+00
  19.80   0.24997723E+00   0.24997867E+00
  19.85   0.24997748E+00   0.24997888E+00
  19.90   0.24997772E+00   0.24997909E+00
  19.95   0.24997795E+00   0.24997929E+00
  20.00   0.24997818E+00   0.24997950E+00


==> anc/readme.txt <==
the data files are:

BO_electron.dat - the two-center electron energy (potential) E  (R)
                                                              el
                  format of the data: (R, E  )
                                           el

                                                              *   +
adcor.dat - adiabatic corrections, format of the data is (R, H,  H ), where
             *             2     +       2             1    *   +
            H  = -(1/4) < p  >, H  = -< P  >.   E   = --- (H + H ),
                           e                     ad   2Mr
            and Mr is a reduced mass of nuclei.

a4.dat    - relativistic corrections to the electron energy in the two-center 
            problem as is described in [J Chem Phys 125, 024308 (2006)]
                                                              4
            format of the data: (R, E  , 4pi*dlt , 4pi*dlt , p )
                                     el         1         2

bethe_nr.dat - nonrelativistic Bethe logarithm for the bound electron in the 
               two-center problem. The reference to this data is 
               [PRA 87, 062506 (2013)].
               format of the data:  (R, E  , \beta(R))
                                         el
